A Proof of the Dittert Conjecture via Boundary Rigidity

Let $\mathcal{K}_n$ be the simplex of nonnegative $n \times n$ matrices whose entries sum to $n$. For $A$ in $\mathcal{K}_n$, with row sums $r_1,\ldots,r_n$ and column sums $c_1,\ldots,c_n$, define $\Phi(A)=\prod_{i=1}^n r_i+\prod_{j=1}^n c_j-\mathrm{per}(A)$. Dittert conjectured that $\Phi$ is uniquely maximized by the uniform matrix $U_n=J_n/n$, with maximum $2-n!/n^n$. We prove the conjecture for every $n \geq 2$. Hwang's theorem already determines every positive maximizer, so the essential problem is to exclude maximizers on the boundary of $\mathcal{K}_n$. A reduction of Cheon and Wanless supplies two zero entries in distinct rows and columns. In order four, we classify all admissible support strata and exclude them by exact Karush-Kuhn-Tucker identities together with a Bernstein-form positivity certificate. For all $n \geq 5$, an attained-stratum averaging argument compresses a hypothetical boundary maximizer to a seven-parameter matrix with one multiplicity $m=n-2$. A symbolic odd-variable expansion, a cofactor identity at the two missing entries, and uniform coefficient inequalities then contradict the one-sided multiplier conditions. This argument is uniform in $m$ and uses no finite enumeration. We also give independent spectral proofs in dimensions 7 through 13 and prescribed-zero proofs in dimensions 14 and 15. Every dimension-dependent calculation is certified over the rationals and recorded explicitly in the appendices.

==> anc/README.md <==
# Optional exact cross-check suite

The manuscript is self-contained: it prints the finite data, exact rational
margin bounds, coefficient tables, and verification pseudocode used in the
proof.  The six `dittert_*.py` programs are optional reference
implementations of those appendix calculations. Each is run with
`--mutation-test`, which also confirms that a deliberately corrupted
calculation is rejected.

The two `independent_*.py` programs reconstruct selected conclusions by
different exact methods:

- `independent_spectral_check.py` uses Bernstein coefficients and Sylvester's
  criterion to cross-check the spectral certificates.
- `independent_uniform_check.py` reconstructs the uniform coefficient
  formulas directly for a finite diagnostic range.

Every program uses only the Python standard library. Run the complete suite
from the submission package root with:

```sh
python3 anc/run_all.py
```

Alternatively, change into `anc/` and run `python3 run_all.py`. To verify the
files before execution, run
`cd anc && sha256sum --check SHA256SUMS`.


==> anc/SHA256SUMS <==
e164ee3cdea76b539f1b05b8a1d4cac8e765f89dd89ec6a025228ae076a4c855  dittert_capacity.py
5299de6b7544ec3a3b0debad6115bdbebc491420013cc22335aba5823bb8a142  dittert_general_kkt_exact.py
c55dc5f62dd96cb1455491152352ecdb6f754c6b5aba850ef3100b9717496dc6  dittert_n4_kkt.py
b9422ed4d3dec9e31972071dee37ccbddd56bfa30fbe61180db24527d6669752  dittert_n4_supports.py
a627e77bf523d65b38490e9aa8a09f33f5f8a640a74eb1e2dadf83f5c03f5705  dittert_spectral.py
5cefdeb91cdcc04080bf2be3b6cea93a913c8abd5ce9fe9c890e6b055e7c91b0  dittert_twozero.py
5f10d3bc3e4ffed6a21c5d34323b6f04244b4cb9318d3730eaa9f71120418277  independent_spectral_check.py
c98e9a2274b5669b7063dcc56695d65a7594822927f92fe21e0cd9f5ebd3a618  independent_uniform_check.py
ebf7eb031b0afae9f7ef14841c8a4881b754606ec5a26fc3173aa84a10f7bc25  run_all.py


==> anc/dittert_capacity.py <==
"""Exact negative controls for a sharp capacity route to Dittert.

Gurvits--Leake, Theorem 5.5, says that a row-stochastic matrix whose
column-sum vector is alpha dominates a doubly stochastic matrix with
coefficient at least

    mu = 1 - ||1-alpha||_1/2.

For a Dittert maximizer, the stationarity equations identify the
row-normalized column defect exactly, and the two-independent-zero lemma
lets one replace the van der Waerden constant by Minc's two-zero face
minimum q_n.

This checker gives exact feasible marginal data in dimensions 4, 5, 6
for which even an upper bound on q_n makes the resulting comparison
strictly too weak.  It therefore does not test the conjecture; it closes
this proof route.
"""

import argparse
from fractions import Fraction
from math import factorial

from dittert_twozero import dittert_polynomial, evaluate


CONTROLS = {
    # (balanced-group size, half-L1 marginal deviation, trial face point)
    4: (2, Fraction(147, 1000), Fraction(3793, 12500)),
    5: (2, Fraction(101, 1000), Fraction(4723, 20000)),
    6: (3, Fraction(69, 1000), Fraction(963, 5000)),
}


def gamma(n):
    return Fraction(factorial(n), n**n)


def check_control(n, data):
    group_size, deviation, face_point = data
    complement_size = n - group_size

    product = (
        (1 - deviation / group_size) ** group_size
        * (1 + deviation / complement_size) ** complement_size
    )
    rho = 1 - product
    assert 0 < rho < gamma(n) / 2

    polynomial = dittert_polynomial(n)
    assert 0 <= face_point <= Fraction(1, n - 2)
    q_upper = evaluate(polynomial, face_point)

    # Use the same row and column marginal and place the candidate exactly
    # on the Dittert target P=gamma-2*rho.  Then Phi=2-gamma.  Stationarity
    # makes the L1 defect of the row-normalized column marginal equal to
    # (Phi/(1-rho))*2*deviation.  Thus this is the stronger, stationarity-
    # aware Gurvits--Leake coefficient, not the preliminary triangle bound.
    mu = 1 - (2 - gamma(n)) * deviation / (1 - rho)
    assert 0 < mu < 1
    upper_margin = (
        q_upper * (1 - rho) * mu**n
        - (gamma(n) - 2 * rho)
    )
    assert upper_margin < 0
    return {
        "n": n,
        "rho": rho,
        "q_upper": q_upper,
        "upper_margin": upper_margin,
    }


def scientific(value, digits=12):
    return f"{value.numerator / value.denominator:.{digits}e}"


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--mutation-test", action="store_true")
    arguments = parser.parse_args()

    for n, data in CONTROLS.items():
        result = check_control(n, data)
        print(
            f"n={n} capacity_route_REJECTED "
            f"rho={scientific(result['rho'])} "
            f"q_upper={scientific(result['q_upper'])} "
            f"upper_margin={scientific(result['upper_margin'])} PASS"
        )

    if arguments.mutation_test:
        _, _, face_point = CONTROLS[4]
        mutated = (2, Fraction(0), face_point)
        try:
            check_control(4, mutated)
        except AssertionError:
            print("mutation_n=4_zero_deviation REJECTED PASS")
        else:
            raise AssertionError("invalid capacity negative control accepted")


if __name__ == "__main__":
    main()


==> anc/dittert_general_kkt_exact.py <==
"""Exact symbolic checker for the lowest cases of the uniform Dittert proof.

The human reduction is in the accompanying manuscript.  Polynomials use the
coordinates ``(t,q)=(g/y,w/y)``.  For multiplicity m=n-2, this checker
first enumerates the full structured permanent, odd expansion, and signed
cofactor sum.  It then reconstructs the rational numerators of alpha and
delta and verifies:

* D>0;
* delta is increasing in q;
* delta >= m(m+1)m! t^(m-2) for q>=1, in the lowest dimensions 5 and 6;
* q^2 delta >= alpha for q>=1.

The last two statements are the coefficient inequality that makes the
one-sided derivative excess strictly positive.  The human binomial argument
proves them for every m>=3; this checker independently attacks its two
lowest cases.  All arithmetic is over integers.
"""

import argparse
import itertools
import math


def require(condition, message):
    """Raise on a failed certificate check, even when Python uses ``-O``."""
    if not condition:
        raise AssertionError(message)


# A bivariate integer polynomial is {(t_degree, q_degree): coefficient}.
def add(first, second):
    result = dict(first)
    for monomial, coefficient in second.items():
        result[monomial] = result.get(monomial, 0) + coefficient
        if not result[monomial]:
            del result[monomial]
    return result


def scale(polynomial, scalar):
    return {
        monomial: scalar * coefficient
        for monomial, coefficient in polynomial.items()
        if scalar * coefficient
    }


def multiply(first, second):
    result = {}
    for first_monomial, first_coefficient in first.items():
        for second_monomial, second_coefficient in second.items():
            monomial = tuple(
                left + right
                for left, right in zip(first_monomial, second_monomial)
            )
            result[monomial] = (
                result.get(monomial, 0)
                + first_coefficient * second_coefficient
            )
    return {monomial: value for monomial, value in result.items() if value}


def power(polynomial, exponent):
    dimension = len(next(iter(polynomial))) if polynomial else 2
    result = {tuple(0 for _ in range(dimension)): 1}
    for _ in range(exponent):
        result = multiply(result, polynomial)
    return result


def shift_q(polynomial):
    """Substitute q=1+v, retaining v as the second variable."""
    result = {}
    for (t_degree, q_degree), coefficient in polynomial.items():
        for v_degree in range(q_degree + 1):
            monomial = (t_degree, v_degree)
            result[monomial] = (
                result.get(monomial, 0)
                + coefficient
                * math.comb(q_degree, v_degree)
            )
    return {monomial: value for monomial, value in result.items() if value}


def at_q_one(polynomial):
    result = {}
    for (t_degree, _), coefficient in polynomial.items():
        result[t_degree] = result.get(t_degree, 0) + coefficient
    return {degree: value for degree, value in result.items() if value}


def permanent(matrix):
    order = len(matrix)
    return sum(
        math.prod(matrix[row][permutation[row]] for row in range(order))
        for permutation in itertools.permutations(range(order))
    )


def polynomial_sum(polynomials):
    result = {}
    for polynomial in polynomials:
        result = add(result, polynomial)
    return result


def polynomial_permanent(matrix):
    order = len(matrix)
    one = {tuple(0 for _ in range(7)): 1}
    result = {}
    for permutation in itertools.permutations(range(order)):
        term = one
        for row in range(order):
            term = multiply(term, matrix[row][permutation[row]])
        result = add(result, term)
    return result


def structural_checks(m, mutation=None):
    """Symbolically enumerate every coefficient in the structural identities."""
    zero_monomial = tuple(0 for _ in range(7))
    variables = []
    for coordinate in range(7):
        monomial = [0] * 7
        monomial[coordinate] = 1
        variables.append({tuple(monomial): 1})
    x, odd_a, y, odd_b, w, odd_e, g = variables
    a, c = add(x, odd_a), add(x, scale(odd_a, -1))
    b, d = add(y, odd_b), add(y, scale(odd_b, -1))
    e, f = add(w, odd_e), add(w, scale(odd_e, -1))
    matrix = [
        [{}, a, *([b] * m)],
        [c, {}, *([d] * m)],
        *([[e, f, *([g] * m)] for _ in range(m)]),
    ]

    factorial = math.factorial(m)
    formula_permanent = scale(
        add(
            multiply(multiply(a, c), power(g, m)),
            add(
                scale(
                    multiply(
                        add(multiply(multiply(a, d), e),
                            multiply(multiply(b, c), f)),
                        power(g, m - 1),
                    ),
                    m,
                ),
                scale(
                    multiply(
                        multiply(multiply(multiply(b, d), e), f),
                        power(g, m - 2),
                    ),
                    m * (m - 1),
                ),
            ),
        ),
        factorial,
    )
    if mutation == "permanent":
        formula_permanent = add(formula_permanent, {zero_monomial: 1})
    enumerated_permanent = polynomial_permanent(matrix)
    require(
        enumerated_permanent == formula_permanent,
        f"m={m}: structured permanent identity failed",
    )

    row_product = power(
        polynomial_sum(matrix[0]), 1
    )
    for row in matrix[1:]:
        row_product = multiply(row_product, polynomial_sum(row))
    column_product = {zero_monomial: 1}
    for column in range(m + 2):
        column_product = multiply(
            column_product,
            polynomial_sum([row[column] for row in matrix]),
        )
    phi_polynomial = add(
        add(row_product, column_product),
        scale(enumerated_permanent, -1),
    )
    fixed_polynomial = {
        monomial: coefficient
        for monomial, coefficient in phi_polynomial.items()
        if monomial[1] == monomial[3] == monomial[5] == 0
    }
    odd_difference = add(phi_polynomial, scale(fixed_polynomial, -1))

    u = power(add(scale(w, 2), scale(g, m)), m)
    v = power(add(scale(y, 2), scale(g, m)), m)
    d_coefficient = add(add(u, v), scale(power(g, m), -factorial))
    k_w = scale(
        add(u, scale(multiply(power(g, m - 1), w), -factorial)),
        m,
    )
    k_y = scale(
        add(v, scale(multiply(power(g, m - 1), y), -factorial)),
        m,
    )
    m_w = add(
        scale(u, m * m),
        scale(
            multiply(power(g, m - 2), power(w, 2)),
            -m * (m - 1) * factorial,
        ),
    )
    m_y = add(
        scale(v, m * m),
        scale(
            multiply(power(g, m - 2), power(y, 2)),
            -m * (m - 1) * factorial,
        ),
    )
    n_coefficient = scale(
        power(g, m - 2), m * (m - 1) * factorial
    )
    odd_formula = polynomial_sum(
        [
            scale(multiply(d_coefficient, power(odd_a, 2)), -1),
            scale(multiply(multiply(k_w, odd_a), odd_b), -2),
            scale(multiply(multiply(k_y, odd_a), odd_e), 2),
            scale(multiply(m_w, power(odd_b, 2)), -1),
            scale(
                multiply(
                    multiply(
                        multiply(power(g, m - 1), x),
                        odd_b,
                    ),
                    odd_e,
                ),
                2 * m * factorial,
            ),
            scale(multiply(m_y, power(odd_e, 2)), -1),
            scale(
                multiply(
                    multiply(n_coefficient, power(odd_b, 2)),
                    power(odd_e, 2),
                ),
                -1,
            ),
        ]
    )
    if mutation == "odd":
        odd_formula = add(odd_formula, {zero_monomial: 1})
    require(
        odd_difference == odd_formula,
        f"m={m}: odd-coordinate identity failed",
    )

    cofactors = {}
    for row, column in ((0, 0), (0, 1), (1, 1), (1, 0)):
        minor = [
            [
                matrix[i][j]
                for j in range(m + 2)
                if j != column
            ]
            for i in range(m + 2)
            if i != row
        ]
        cofactors[row, column] = polynomial_permanent(minor)
    cofactor_sum = polynomial_sum(
        [
            scale(cofactors[0, 0], -1),
            cofactors[0, 1],
            scale(cofactors[1, 1], -1),
            cofactors[1, 0],
        ]
    )
    expected_cofactor_sum = scale(
        multiply(
            power(g, m - 1),
            add(
                multiply(g, x),
                scale(multiply(odd_b, odd_e), -2 * m),
            ),
        ),
        2 * factorial,
    )
    if mutation == "cofactor":
        expected_cofactor_sum = add(
            expected_cofactor_sum, {zero_monomial: 1}
        )
    require(
        cofactor_sum == expected_cofactor_sum,
        f"m={m}: signed cofactor identity failed",
    )


ONE = {(0, 0): 1}
T = {(1, 0): 1}
Q = {(0, 1): 1}


def coefficients(m):
    factorial = math.factorial(m)
    u = power(add(scale(Q, 2), scale(T, m)), m)
    v = power(add(scale(ONE, 2), scale(T, m)), m)
    h = scale(power(T, m), factorial)
    d = add(add(u, v), scale(h, -1))
    k_w = scale(
        add(u, scale(multiply(power(T, m - 1), Q), -factorial)),
        m,
    )
    k_y = scale(
        add(v, scale(power(T, m - 1), -factorial)),
        m,
    )
    m_w = add(
        scale(u, m * m),
        scale(
            multiply(power(T, m - 2), power(Q, 2)),
            -m * (m - 1) * factorial,
        ),
    )
    m_y = add(
        scale(v, m * m),
        scale(power(T, m - 2), -m * (m - 1) * factorial),
    )
    alpha_numerator = add(
        multiply(m_w, d),
        scale(power(k_w, 2), -1),
    )
    delta_numerator = add(
        multiply(m_y, d),
        scale(power(k_y, 2), -1),
    )
    return d, k_w, k_y, alpha_numerator, delta_numerator


def check_multiplicity(m):
    structural_checks(m)
    d, k_w, k_y, alpha_numerator, delta_numerator = coefficients(m)
    factorial = math.factorial(m)
    threshold = scale(power(T, m - 2), m * (m + 1) * factorial)

    # V-m!t^m already has strictly positive coefficients, because m^m>m!.
    # Hence D=U+(V-m!t^m)>0 throughout t,q>0.
    v_minus_h = add(
        power(add(scale(ONE, 2), scale(T, m)), m),
        scale(power(T, m), -factorial),
    )
    require(
        all(coefficient > 0 for coefficient in v_minus_h.values()),
        f"m={m}: D positivity certificate failed",
    )
    require(
        all(coefficient > 0 for coefficient in k_w.values()),
        f"m={m}: K_w positivity certificate failed",
    )
    require(
        all(coefficient > 0 for coefficient in k_y.values()),
        f"m={m}: K_y positivity certificate failed",
    )

    # delta(q) = M_y-K_y^2/D.  D is strictly increasing in q, while M_y
    # and K_y do not depend on q, so its minimum on q>=1 is at q=1.
    delta_minus_threshold_numerator = add(
        delta_numerator,
        scale(multiply(threshold, d), -1),
    )
    lower_at_one = at_q_one(delta_minus_threshold_numerator)
    require(bool(lower_at_one), f"m={m}: empty delta lower certificate")
    require(
        all(coefficient > 0 for coefficient in lower_at_one.values()),
        f"m={m}: delta lower certificate failed",
    )

    # Interchanging y,w shows which entry-positivity term is smaller.
    # Directly, the numerator of q^2*delta-alpha has nonnegative
    # coefficients after q=1+v, and vanishes only along v=0.
    selector_numerator = add(
        multiply(power(Q, 2), delta_numerator),
        scale(alpha_numerator, -1),
    )
    selector_shifted = shift_q(selector_numerator)
    require(bool(selector_shifted), f"m={m}: empty selector certificate")
    require(
        all(coefficient >= 0 for coefficient in selector_shifted.values()),
        f"m={m}: selector positivity certificate failed",
    )
    require(
        all(
            q_degree > 0
            for (_, q_degree), coefficient in selector_shifted.items()
            if coefficient
        ),
        f"m={m}: selector does not vanish at q=1",
    )

    return {
        "m": m,
        "lower_terms": len(lower_at_one),
        "lower_minimum": min(lower_at_one.values()),
        "selector_terms": len(selector_shifted),
        "selector_minimum": min(selector_shifted.values()),
    }


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--mutation-test", action="store_true")
    arguments = parser.parse_args()

    for multiplicity in (3, 4):
        result = check_multiplicity(multiplicity)
        print(
            f"m={result['m']} n={result['m'] + 2} "
            f"delta_lower_terms={result['lower_terms']} "
            f"delta_min_coefficient={result['lower_minimum']} "
            f"selector_terms={result['selector_terms']} "
            f"selector_min_coefficient={result['selector_minimum']} PASS"
        )

    if arguments.mutation_test:
        for structural_mutation in ("permanent", "odd", "cofactor"):
            try:
                structural_checks(3, mutation=structural_mutation)
            except AssertionError:
                print(
                    f"mutation_{structural_mutation}_identity "
                    "REJECTED PASS"
                )
            else:
                raise AssertionError(
                    f"invalid {structural_mutation} identity accepted"
                )

        d, _, _, alpha_numerator, delta_numerator = coefficients(3)
        threshold = scale(power(T, 1), 3 * 4 * math.factorial(3))
        mutated = add(
            add(delta_numerator, scale(multiply(threshold, d), -1)),
            {(0, 0): -577},
        )
        try:
            require(
                all(value > 0 for value in at_q_one(mutated).values()),
                "mutated delta certificate rejected",
            )
        except AssertionError:
            print("mutation_delta_lower_coefficient REJECTED PASS")
        else:
            raise AssertionError("invalid delta certificate accepted")

        selector = shift_q(
            add(
                multiply(power(Q, 2), delta_numerator),
                scale(alpha_numerator, -1),
            )
        )
        mutation_target = min(selector, key=selector.get)
        mutated_selector = dict(selector)
        mutated_selector[mutation_target] = -1
        try:
            require(
                all(value >= 0 for value in mutated_selector.values()),
                "mutated selector certificate rejected",
            )
        except AssertionError:
            print("mutation_selector_coefficient REJECTED PASS")
        else:
            raise AssertionError("invalid selector certificate accepted")


if __name__ == "__main__":
    main()


==> anc/dittert_n4_kkt.py <==
"""Exact Bernstein certificate for the minimal n=4 Dittert support.

The mathematical reduction is in the accompanying manuscript.  This checker
uses only integer/rational polynomial arithmetic.  It verifies:

* the polynomial identity defining the squared coefficient comparison;
* the two rational rectangle reductions;
* nonnegative Bernstein coefficients on that rectangle, with a unique zero
  coefficient at the sharp boundary point.

This excludes the exact two-zero support type.  It does not settle any of
the other 22 n=4 support types.
"""

import argparse
import math
from fractions import Fraction


# A bivariate polynomial is {(t_degree, q_degree): coefficient}.
def add(first, second):
    result = dict(first)
    for monomial, coefficient in second.items():
        result[monomial] = result.get(monomial, Fraction(0)) + coefficient
        if not result[monomial]:
            del result[monomial]
    return result


def scale(polynomial, scalar):
    scalar = Fraction(scalar)
    return {
        monomial: scalar * coefficient
        for monomial, coefficient in polynomial.items()
        if scalar * coefficient
    }


def multiply(first, second):
    result = {}
    for (ti, qi), first_coefficient in first.items():
        for (tj, qj), second_coefficient in second.items():
            monomial = (ti + tj, qi + qj)
            result[monomial] = (
                result.get(monomial, Fraction(0))
                + first_coefficient * second_coefficient
            )
    return {monomial: value for monomial, value in result.items() if value}


def power(polynomial, exponent):
    result = {(0, 0): Fraction(1)}
    for _ in range(exponent):
        result = multiply(result, polynomial)
    return result


ONE = {(0, 0): Fraction(1)}
T = {(1, 0): Fraction(1)}
Q = {(0, 1): Fraction(1)}


def linear_combination(*terms):
    result = {}
    for scalar, polynomial in terms:
        result = add(result, scale(polynomial, scalar))
    return result


def substituted_power_coefficients(polynomial):
    """Substitute t=5u/16 and q=1+2v."""
    result = {}
    for (t_degree, q_degree), coefficient in polynomial.items():
        coefficient *= Fraction(5, 16) ** t_degree
        for v_degree in range(q_degree + 1):
            monomial = (t_degree, v_degree)
            result[monomial] = (
                result.get(monomial, Fraction(0))
                + coefficient
                * math.comb(q_degree, v_degree)
                * 2**v_degree
            )
    return result


def substitute_t_constant_q_shift(
    polynomial, t_value, q_base, q_scale=1
):
    """Return coefficients in v after t=t_value, q=q_base+q_scale*v."""
    result = {}
    for (t_degree, q_degree), coefficient in polynomial.items():
        coefficient *= Fraction(t_value) ** t_degree
        for v_degree in range(q_degree + 1):
            result[v_degree] = (
                result.get(v_degree, Fraction(0))
                + coefficient
                * math.comb(q_degree, v_degree)
                * Fraction(q_base) ** (q_degree - v_degree)
                * Fraction(q_scale) ** v_degree
            )
    return {degree: value for degree, value in result.items() if value}


def derivative(polynomial, variable):
    result = {}
    coordinate = 0 if variable == "t" else 1
    for monomial, coefficient in polynomial.items():
        exponent = monomial[coordinate]
        if exponent:
            reduced = list(monomial)
            reduced[coordinate] -= 1
            result[tuple(reduced)] = coefficient * exponent
    return result


def substitute_q_constant(polynomial, q_value):
    result = {}
    for (t_degree, q_degree), coefficient in polynomial.items():
        monomial = (t_degree, 0)
        result[monomial] = (
            result.get(monomial, Fraction(0))
            + coefficient * Fraction(q_value) ** q_degree
        )
    return {monomial: value for monomial, value in result.items() if value}


def shift_q(polynomial, q_base, q_scale=1):
    result = {}
    for (t_degree, q_degree), coefficient in polynomial.items():
        for v_degree in range(q_degree + 1):
            monomial = (t_degree, v_degree)
            result[monomial] = (
                result.get(monomial, Fraction(0))
                + coefficient
                * math.comb(q_degree, v_degree)
                * Fraction(q_base) ** (q_degree - v_degree)
                * Fraction(q_scale) ** v_degree
            )
    return {monomial: value for monomial, value in result.items() if value}


def bernstein_coefficients(power_coefficients, t_degree, q_degree):
    result = {}
    for k in range(t_degree + 1):
        for ell in range(q_degree + 1):
            coefficient = Fraction(0)
            for i in range(k + 1):
                for j in range(ell + 1):
                    coefficient += (
                        power_coefficients.get((i, j), Fraction(0))
                        * Fraction(math.comb(k, i), math.comb(t_degree, i))
                        * Fraction(
                            math.comb(ell, j), math.comb(q_degree, j)
                        )
                    )
            result[k, ell] = coefficient
    return result


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--mutation-test", action="store_true")
    arguments = parser.parse_args()

    # Normalize y=1, and write t=g/y, q=w/y.
    d = linear_combination(
        (3, power(T, 2)),
        (4, multiply(T, Q)),
        (4, T),
        (2, power(Q, 2)),
        (2, ONE),
    )
    k_w = linear_combination(
        (8, power(T, 2)), (12, multiply(T, Q)), (8, power(Q, 2))
    )
    k_y = linear_combination((8, power(T, 2)), (12, T), (8, ONE))
    m_w = linear_combination(
        (8, power(T, 2)), (16, multiply(T, Q)), (6, power(Q, 2))
    )
    m_y = linear_combination((8, power(T, 2)), (16, T), (6, ONE))

    # alpha=a_num/d, delta=d_num/d, L=k_w*k_y/(2d).
    a_num = add(scale(multiply(m_w, d), 2), scale(power(k_w, 2), -Fraction(1, 2)))
    d_num = add(scale(multiply(m_y, d), 2), scale(power(k_y, 2), -Fraction(1, 2)))

    # For q=w/y>=1, q^2*delta-alpha>=0, so the y-side expression
    # is the minimum in (K2).
    selector = add(multiply(power(Q, 2), d_num), scale(a_num, -1))
    shifted_selector = shift_q(selector, 1)
    assert all(coefficient > 0 for coefficient in shifted_selector.values())

    # Common numerator of L^2 delta-(12-delta)^2 alpha.
    twelve_d_minus_delta = add(scale(d, 12), scale(d_num, -1))
    raw_numerator = add(
        scale(multiply(multiply(power(k_w, 2), power(k_y, 2)), d_num), Fraction(1, 4)),
        scale(multiply(power(twelve_d_minus_delta, 2), a_num), -1),
    )

    h = {
        (10, 0): 4,
        (9, 1): 16,
        (9, 0): 16,
        (8, 2): -1,
        (8, 1): 16,
        (8, 0): 12,
        (7, 3): -40,
        (7, 2): -108,
        (7, 1): -64,
        (7, 0): 12,
        (6, 4): -32,
        (6, 3): -224,
        (6, 2): -251,
        (6, 1): 36,
        (6, 0): 74,
        (5, 4): -136,
        (5, 3): -300,
        (5, 2): 83,
        (5, 1): 343,
        (5, 0): 92,
        (4, 6): 4,
        (4, 4): -138,
        (4, 3): 76,
        (4, 2): 546,
        (4, 1): 316,
        (4, 0): 20,
        (3, 6): 16,
        (3, 4): 32,
        (3, 3): 345,
        (3, 2): 403,
        (3, 1): 52,
        (3, 0): -32,
        (2, 6): 16,
        (2, 4): 75,
        (2, 3): 236,
        (2, 2): 57,
        (2, 1): -64,
        (2, 0): -16,
        (1, 4): 52,
        (1, 3): 36,
        (1, 2): -24,
        (1, 1): -32,
        (0, 4): 12,
        (0, 2): -12,
    }
    assert raw_numerator == scale(multiply(d, h), 1024)

    # If delta<12 and q>=1, its exact numerator forces t<5/16.
    j = scale(twelve_d_minus_delta, -Fraction(1, 8))
    j_at_q_one = {
        (4, 0): 2,
        (3, 0): 16,
        (2, 0): 23,
        (1, 0): 4,
        (0, 0): -4,
    }
    assert substitute_q_constant(j, 1) == j_at_q_one
    assert all(
        coefficient > 0
        for coefficient in derivative(j, "q").values()
    )
    assert all(
        coefficient > 0
        for coefficient in derivative(j_at_q_one, "t").values()
    )
    assert sum(
        coefficient * Fraction(5, 16) ** t_degree
        for (t_degree, _), coefficient in j_at_q_one.items()
    ) == Fraction(113, 32768)

    # alpha>0 forces q<3 on that strip.  These are the coefficients of
    # I(3+v,5/16); all are strictly positive.
    i_polynomial = scale(a_num, -Fraction(1, 4))
    i_boundary_coefficients = (
        Fraction(2767, 16384),
        Fraction(27225, 256),
        Fraction(21897, 256),
        Fraction(91, 4),
        Fraction(2),
    )
    assert substitute_t_constant_q_shift(
        i_polynomial, Fraction(5, 16), 3
    ) == dict(enumerate(i_boundary_coefficients))
    assert all(
        coefficient < 0
        for coefficient in derivative(i_polynomial, "t").values()
    )
    assert all(coefficient > 0 for coefficient in i_boundary_coefficients)

    power_coefficients = substituted_power_coefficients(h)
    bernstein = bernstein_coefficients(power_coefficients, 10, 6)
    assert bernstein[0, 0] == 0
    assert all(
        coefficient > 0
        for index, coefficient in bernstein.items()
        if index != (0, 0)
    )
    print(
        "n=4 two_zero_kkt Bernstein_coefficients=77 "
        "nonnegative=77 unique_zero=(0,0) PASS"
    )

    if arguments.mutation_test:
        mutated = dict(power_coefficients)
        mutated[0, 0] = mutated.get((0, 0), Fraction(0)) - 1
        mutated_bernstein = bernstein_coefficients(mutated, 10, 6)
        try:
            assert all(value >= 0 for value in mutated_bernstein.values())
        except AssertionError:
            print("mutation_negative_bernstein_coefficient REJECTED PASS")
        else:
            raise AssertionError("invalid Bernstein certificate accepted")


if __name__ == "__main__":
    main()


==> anc/dittert_n4_supports.py <==
"""Exact support reduction for a boundary Dittert maximizer at n=4.

Bits encode zero entries.  Prior mathematical inputs prove that the exact
zero set of a putative maximizer is fully indecomposable and contains two
zeros in distinct rows and columns.  This exhaustive 2^16 check freezes the
remaining zero patterns modulo row permutations, column permutations, and
transposition.

The reduction leaves 23 support types.  The separate two-zero KKT
certificate and Hwang's attained-stratum bridge ultimately exclude every
type; this script itself proves only the finite support classification.
"""

import argparse
import itertools
from collections import Counter
from fractions import Fraction
from math import prod


N = 4
PERMUTATIONS = tuple(itertools.permutations(range(N)))


def transpose(mask):
    result = 0
    for row in range(N):
        for column in range(N):
            if mask & (1 << (row * N + column)):
                result |= 1 << (column * N + row)
    return result


def row_column_canonical(mask):
    result = (1 << (N * N)) - 1
    for row_permutation in PERMUTATIONS:
        for column_permutation in PERMUTATIONS:
            image = 0
            for row in range(N):
                for column in range(N):
                    source = (
                        row_permutation[row] * N
                        + column_permutation[column]
                    )
                    if mask & (1 << source):
                        image |= 1 << (row * N + column)
            result = min(result, image)
    return result


def canonical(mask):
    direct = row_column_canonical(mask)
    dual = row_column_canonical(transpose(mask))
    return min(direct, dual)


def is_fully_indecomposable_zero_set(mask):
    for row_count in range(1, N):
        column_count = N - row_count
        for rows in itertools.combinations(range(N), row_count):
            for columns in itertools.combinations(range(N), column_count):
                if all(
                    mask & (1 << (row * N + column))
                    for row in rows
                    for column in columns
                ):
                    return False
    return True


def has_independent_zero_pair(mask):
    for first_row, second_row in itertools.combinations(range(N), 2):
        for first_column, second_column in itertools.combinations(
            range(N), 2
        ):
            diagonal = (
                mask & (1 << (first_row * N + first_column))
                and mask & (1 << (second_row * N + second_column))
            )
            antidiagonal = (
                mask & (1 << (first_row * N + second_column))
                and mask & (1 << (second_row * N + first_column))
            )
            if diagonal or antidiagonal:
                return True
    return False


def enumerate_classes():
    classes = set()
    for mask in range(1, 1 << (N * N)):
        if (
            is_fully_indecomposable_zero_set(mask)
            and has_independent_zero_pair(mask)
        ):
            classes.add(canonical(mask))
    return classes


def covers(classes, mask):
    return canonical(mask) in classes


def phi(matrix):
    row_product = prod(sum(row) for row in matrix)
    column_product = prod(
        sum(matrix[row][column] for row in range(N))
        for column in range(N)
    )
    permanent = sum(
        prod(matrix[row][permutation[row]] for row in range(N))
        for permutation in PERMUTATIONS
    )
    return row_product + column_product - permanent


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--mutation-test", action="store_true")
    arguments = parser.parse_args()

    classes = enumerate_classes()
    distribution = Counter(mask.bit_count() for mask in classes)
    assert len(classes) == 23
    assert distribution == {
        2: 1,
        3: 3,
        4: 6,
        5: 5,
        6: 5,
        7: 2,
        8: 1,
    }

    for mask in range(1, 1 << (N * N)):
        eligible = (
            is_fully_indecomposable_zero_set(mask)
            and has_independent_zero_pair(mask)
        )
        if eligible:
            assert covers(classes, mask)
    assert all(
        is_fully_indecomposable_zero_set(mask)
        and has_independent_zero_pair(mask)
        for mask in classes
    )

    summary = ",".join(
        f"{zeroes}:{distribution[zeroes]}" for zeroes in sorted(distribution)
    )
    print(f"n=4 support_classes=23 zero_count_distribution={summary} PASS")

    asymmetric = (
        (0, 1, 12, 12),
        (17, 0, 8, 8),
        (1, 9, 1, 1),
        (1, 9, 1, 1),
    )
    fixed_midpoint = (
        (0, 9, 10, 10),
        (9, 0, 10, 10),
        (5, 5, 1, 1),
        (5, 5, 1, 1),
    )
    symmetrization_difference = phi(asymmetric) - phi(fixed_midpoint)
    assert symmetrization_difference == 592
    normalized_difference = Fraction(
        symmetrization_difference * 16, 41**4
    )
    assert normalized_difference == Fraction(9472, 2825761)
    print(
        "n=4 involution_averaging_counterexample "
        f"normalized_difference={normalized_difference} PASS"
    )

    if arguments.mutation_test:
        mutated = set(classes)
        removed = min(mutated)
        mutated.remove(removed)
        try:
            assert covers(mutated, removed)
        except AssertionError:
            print("mutation_missing_support_class REJECTED PASS")
        else:
            raise AssertionError("incomplete support list accepted")


if __name__ == "__main__":
    main()


==> anc/dittert_spectral.py <==
"""Exact certificate for the spectral Dittert proof in dimensions 7 through 13.

The mathematical reduction is proved in the accompanying manuscript.  For a
putative maximizer let gamma=n!/n^n and

    a^2 = n*gamma/(2*(1-gamma)).

The proof supplies a reversible n-state chain with an eigenvalue at least
(1-gamma)^2.  If every ordered-eigenvector cut of cardinality l has
conductance at least H_l, a finite-level Poincare estimate gives

    1-theta >= 4 / sum_l multiplicity*n/(H_l*(l-a)).

If one cut has conductance below H_l, its two diagonal matrix blocks instead
give

    per(A) > gamma_l*gamma_{n-l}*(1-eta_l)^n,
    eta_l = 2*H_l*(l+a)+3*a.

Dimensions 7 through 11 use sharper variants of the same dichotomy.  This
checker verifies all of their marginal, Hall, block-permanent, and path
Poincare comparisons over the rationals.  No floating-point value is
proof-bearing.
"""

import argparse
from fractions import Fraction
from math import factorial


CERTIFICATES = {
    12: {
        "a_upper": Fraction(18, 1000),
        "conductance": [
            Fraction(10, 1000),
            Fraction(9, 1000),
            Fraction(75, 10000),
            Fraction(6, 1000),
            Fraction(5, 1000),
            Fraction(4, 1000),
        ],
    },
    13: {
        "a_upper": Fraction(116, 10000),
        "conductance": [
            Fraction(16, 1000),
            Fraction(12, 1000),
            Fraction(95, 10000),
            Fraction(75, 10000),
            Fraction(6, 1000),
            Fraction(5, 1000),
        ],
    },
}

SIZE_DEPENDENT_11 = {
    "marginal_upper": [
        Fraction(0),
        Fraction(16030, 10**6),
        Fraction(21460, 10**6),
        Fraction(24755, 10**6),
        Fraction(26720, 10**6),
        Fraction(27640, 10**6),
        Fraction(27640, 10**6),
        Fraction(26720, 10**6),
        Fraction(24755, 10**6),
        Fraction(21460, 10**6),
        Fraction(16030, 10**6),
    ],
    "conductance": [
        Fraction(45, 10000),
        Fraction(55, 10000),
        Fraction(45, 10000),
        Fraction(38, 10000),
        Fraction(32, 10000),
    ],
}

JOINT_DEFICIT_10 = {
    "preliminary_marginal": [
        Fraction(0),
        *[Fraction(value, 10**6) for value in
          (25760, 34230, 39150, 41790, 42600,
           41790, 39150, 34230, 25760)],
    ],
    "coefficient": [
        Fraction(0),
        *[Fraction(value, 1000) for value in
          (1395, 1822, 2075, 2212, 2256, 2212, 2075, 1822, 1395)],
    ],
    "deviation_upper": [
        Fraction(0),
        *[Fraction(value, 10000) for value in
          (266, 348, 396, 422, 430, 422, 396, 348, 266)],
    ],
    "joint_hall_loss": [
        Fraction(0),
        *[Fraction(value, 10000) for value in (818, 889, 931, 955, 962)],
    ],
    "conductance": [
        Fraction(value, 10000) for value in (41, 57, 48, 40, 33)
    ],
}

JOINT_DEFICIT_9 = {
    "preliminary_marginal": [
        Fraction(0),
        *[Fraction(value, 10000) for value in
          (414, 544, 615, 647, 647, 615, 544, 414)],
    ],
    "coefficient": [
        Fraction(0),
        *[Fraction(value, 1000) for value in
          (1488, 1861, 2074, 2172, 2172, 2074, 1861, 1488)],
    ],
    "deviation_upper": [
        Fraction(0),
        *[Fraction(value, 10000) for value in
          (456, 570, 635, 665, 665, 635, 570, 456)],
    ],
    # For each cut size, these are separate Hall-loss bounds for the small
    # and large diagonal blocks.  Keeping the two dilation factors separate
    # is essential in dimension 9.
    "block_hall_loss": [
        None,
        (Fraction(456, 10000), Fraction(920, 10000)),
        (Fraction(570, 10000), Fraction(920, 10000)),
        (Fraction(730, 10000), Fraction(876, 10000)),
        (Fraction(782, 10000), Fraction(853, 10000)),
    ],
    "conductance": [
        Fraction(value, 10000) for value in (55, 90, 80, 65)
    ],
    "uniform_path_gap": Fraction(1, 500),
}

JOINT_DEFICIT_8 = {
    "preliminary_marginal": [
        Fraction(0),
        *[Fraction(value, 10000) for value in
          (662, 859, 955, 982, 955, 859, 662)],
    ],
    "coefficient": [
        Fraction(0),
        *[Fraction(value, 1000) for value in
          (1555, 1877, 2049, 2103, 2049, 1877, 1555)],
    ],
    "deviation_upper": [
        Fraction(0),
        *[Fraction(value, 10000) for value in
          (763, 921, 1005, 1032, 1005, 921, 763)],
    ],
    # These multiply sqrt(rho+sigma), rather than being absolute losses.
    "block_hall_coefficient": [
        None,
        (Fraction(1556, 1000), Fraction(2937, 1000)),
        (Fraction(1878, 1000), Fraction(2819, 1000)),
        (Fraction(2438, 1000), Fraction(2779, 1000)),
        (Fraction(2573, 1000), Fraction(2573, 1000)),
    ],
    "conductance": [
        Fraction(value, 10000) for value in (300, 210, 150, 120)
    ],
    "uniform_path_gap": Fraction(11, 2000),
    "sqrt_deficit_upper": Fraction(491, 10000),
    "interval_parts": 16,
}

JOINT_DEFICIT_7 = {
    "preliminary_marginal": [
        Fraction(0),
        *[Fraction(value, 1000) for value in
          (106, 135, 146, 146, 135, 106)],
    ],
    "coefficient": [
        Fraction(0),
        *[Fraction(value, 1000) for value in
          (1484, 1801, 1941, 1941, 1801, 1484)],
    ],
    "block_hall_coefficient": [
        Fraction(value, 1000) for value in
        (0, 1485, 1802, 2334, 2444, 2649, 2649)
    ],
    "conductance": [
        Fraction(value, 10000) for value in (502, 373, 276)
    ],
    "leakage_grid_denominator": 10**8,
    "uniform_path_gap": Fraction(135, 10000),
    "sqrt_deficit_upper": Fraction(783, 10000),
    "interval_parts": 4096,
}


def gamma(n):
    return Fraction(factorial(n), n**n)


def check_dimension(n, certificate):
    g = gamma(n)
    a = certificate["a_upper"]
    thresholds = certificate["conductance"]
    assert len(thresholds) == n // 2

    # The strict upper bound a_true < a is checked after squaring.
    a_squared = Fraction(n) * g / (2 * (1 - g))
    assert a * a > a_squared

    block_margins = []
    reciprocal_sum = Fraction(0)
    for ell, conductance in enumerate(thresholds, start=1):
        assert conductance > 0
        assert ell > a
        eta = 2 * conductance * (ell + a) + 3 * a
        assert 0 < eta < 1

        block_lower = gamma(ell) * gamma(n - ell) * (1 - eta) ** n
        block_margin = block_lower - g
        assert block_margin > 0
        block_margins.append(block_margin)

        multiplicity = 1 if 2 * ell == n else 2
        reciprocal_sum += (
            Fraction(multiplicity * n, 1)
            / (conductance * (ell - a))
        )

    spectral_lower = Fraction(4, 1) / reciprocal_sum
    spectral_upper = 2 * g - g * g
    spectral_margin = spectral_lower - spectral_upper
    assert spectral_margin > 0

    return {
        "n": n,
        "a_margin": a * a - a_squared,
        "min_block_margin": min(block_margins),
        "spectral_margin": spectral_margin,
    }


def check_size_dependent_11(certificate):
    """Check the exact size-dependent marginal refinement for n=11."""
    n = 11
    g = gamma(n)
    bounds = certificate["marginal_upper"]
    thresholds = certificate["conductance"]
    assert len(bounds) == n
    assert len(thresholds) == n // 2

    # AM--GM on a k-subset and its complement bounds the row or column
    # product by these two exact rational expressions.  Both must already
    # be below 1-gamma at the proposed absolute-deviation bound.
    marginal_margins = []
    for k in range(1, n):
        bound = bounds[k]
        positive = (
            (1 + bound / k) ** k
            * (1 - bound / (n - k)) ** (n - k)
        )
        negative = (
            (1 - bound / k) ** k
            * (1 + bound / (n - k)) ** (n - k)
        )
        margin = min((1 - g) - positive, (1 - g) - negative)
        assert margin > 0
        marginal_margins.append(margin)

    def hall_marginal_loss(order):
        return max(
            bounds[i] + bounds[j] + bounds[order]
            for i in range(1, order + 1)
            for j in range(1, order + 1)
            if i + j > order
        )

    maximum_bound = max(bounds)
    reciprocal_sum = Fraction(0)
    block_margins = []
    for ell, conductance in enumerate(thresholds, start=1):
        assert conductance > 0
        assert ell > bounds[ell]
        offblock_upper = 2 * conductance * (ell + bounds[ell])
        # This is the preliminary integer check |T|=ell.
        assert offblock_upper + 2 * maximum_bound < 1

        hall_loss = max(
            hall_marginal_loss(ell),
            hall_marginal_loss(n - ell),
        )
        eta = offblock_upper + hall_loss
        assert 0 < eta < 1
        block_margin = (
            gamma(ell) * gamma(n - ell) * (1 - eta) ** n - g
        )
        assert block_margin > 0
        block_margins.append(block_margin)

        reciprocal_sum += (
            Fraction(2 * n, 1)
            / (conductance * (ell - bounds[ell]))
        )

    spectral_lower = Fraction(4, 1) / reciprocal_sum
    spectral_upper = 2 * g - g * g
    spectral_margin = spectral_lower - spectral_upper
    assert spectral_margin > 0

    return {
        "n": n,
        "min_marginal_margin": min(marginal_margins),
        "min_block_margin": min(block_margins),
        "spectral_margin": spectral_margin,
    }


def check_joint_deficit_10(certificate):
    """Check the joint row/column deficit refinement for n=10."""
    n = 10
    g = gamma(n)
    preliminary = certificate["preliminary_marginal"]
    coefficient = certificate["coefficient"]
    deviation = certificate["deviation_upper"]
    joint_loss = certificate["joint_hall_loss"]
    thresholds = certificate["conductance"]
    assert all(len(values) == n for values in
               (preliminary, coefficient, deviation))
    assert len(joint_loss) == n // 2 + 1
    assert len(thresholds) == n // 2

    radius = Fraction(43, 1000)
    marginal_margins = []
    coefficient_margins = []
    deviation_margins = []
    for k in range(1, n):
        bound = preliminary[k]
        assert bound < radius
        positive = (
            (1 + bound / k) ** k
            * (1 - bound / (n - k)) ** (n - k)
        )
        negative = (
            (1 - bound / k) ** k
            * (1 + bound / (n - k)) ** (n - k)
        )
        marginal_margin = min((1 - g) - positive, (1 - g) - negative)
        assert marginal_margin > 0
        marginal_margins.append(marginal_margin)

        # On |epsilon|<radius, the second derivative of -log F is
        # bounded below by this rational number.
        hessian_lower = (
            Fraction(k, 1) / (k + radius) ** 2
            + Fraction(n - k, 1) / (n - k + radius) ** 2
        )
        coefficient_margin = (
            coefficient[k] ** 2
            - Fraction(2, 1) / (hessian_lower * (1 - g))
        )
        assert coefficient_margin > 0
        coefficient_margins.append(coefficient_margin)

        deviation_margin = deviation[k] ** 2 - coefficient[k] ** 2 * g
        assert deviation_margin > 0
        deviation_margins.append(deviation_margin)

    block_margins = []
    reciprocal_weights = []
    maximum_preliminary = max(preliminary)
    for ell, conductance in enumerate(thresholds, start=1):
        # Cauchy--Schwarz with rho+sigma<=gamma bounds the two
        # row-marginal errors and one column-marginal error jointly.
        joint_margin_candidates = []
        for order in (ell, n - ell):
            for i in range(1, order + 1):
                for j in range(1, order + 1):
                    if i + j <= order:
                        continue
                    squared = (
                        (coefficient[i] + coefficient[order]) ** 2
                        + coefficient[j] ** 2
                    )
                    joint_margin_candidates.append(
                        joint_loss[ell] ** 2 - g * squared
                    )
        min_joint_margin = min(joint_margin_candidates)
        assert min_joint_margin > 0

        offblock_upper = 2 * conductance * (ell + deviation[ell])
        assert offblock_upper + 2 * maximum_preliminary < 1
        eta = offblock_upper + joint_loss[ell]
        assert 0 < eta < 1
        block_margin = (
            gamma(ell) * gamma(n - ell) * (1 - eta) ** n - g
        )
        assert block_margin > 0
        block_margins.append(block_margin)

    # A weighted path inequality is sharper here than the range-only bound.
    weights = []
    for cut in range(1, n):
        ell = min(cut, n - cut)
        weights.append(
            thresholds[ell - 1] * (ell - deviation[ell]) / n
        )
    path_constants = []
    for crossed_cut in range(1, n):
        total = Fraction(0)
        for left in range(1, crossed_cut + 1):
            for right in range(crossed_cut + 1, n + 1):
                total += sum(
                    Fraction(1, 1) / weights[q - 1]
                    for q in range(left, right)
                )
        path_constants.append(total)
    stationary_max = (1 + deviation[1]) / n
    spectral_lower = (
        Fraction(1, 1)
        / (stationary_max ** 2 * max(path_constants))
    )
    spectral_upper = 2 * g - g * g
    spectral_margin = spectral_lower - spectral_upper
    assert spectral_margin > 0

    return {
        "n": n,
        "min_marginal_margin": min(marginal_margins),
        "min_block_margin": min(block_margins),
        "spectral_margin": spectral_margin,
    }


def positive_definite_pivots(matrix):
    """Return exact LDL pivots, asserting that a symmetric matrix is PD."""
    reduced = [row[:] for row in matrix]
    pivots = []
    for index in range(len(reduced)):
        pivot = reduced[index][index]
        assert pivot > 0
        pivots.append(pivot)
        for row in range(index + 1, len(reduced)):
            for column in range(row, len(reduced)):
                value = (
                    reduced[row][column]
                    - reduced[row][index] * reduced[column][index] / pivot
                )
                reduced[row][column] = value
                reduced[column][row] = value
    return pivots


def polynomial_multiply(left, right):
    result = [Fraction(0)] * (len(left) + len(right) - 1)
    for i, a in enumerate(left):
        for j, b in enumerate(right):
            result[i + j] += a * b
    return result


def polynomial_power(polynomial, exponent):
    result = [Fraction(1)]
    for _ in range(exponent):
        result = polynomial_multiply(result, polynomial)
    return result


def interval_multiply(left, right):
    candidates = (
        left[0] * right[0],
        left[0] * right[1],
        left[1] * right[0],
        left[1] * right[1],
    )
    return min(candidates), max(candidates)


def polynomial_interval_evaluate(polynomial, interval):
    result = (Fraction(0), Fraction(0))
    for coefficient in reversed(polynomial):
        result = interval_multiply(result, interval)
        result = result[0] + coefficient, result[1] + coefficient
    return result


def check_joint_deficit_7(certificate):
    """Check the shared-deficit and leakage-convexity proof for n=7."""
    n = 7
    g = gamma(n)
    preliminary = certificate["preliminary_marginal"]
    coefficient = certificate["coefficient"]
    hall_coefficient = certificate["block_hall_coefficient"]
    thresholds = certificate["conductance"]
    leakage_grid_denominator = certificate["leakage_grid_denominator"]
    path_gap = certificate["uniform_path_gap"]
    sqrt_upper = certificate["sqrt_deficit_upper"]
    interval_parts = certificate["interval_parts"]
    assert all(len(values) == n for values in
               (preliminary, coefficient, hall_coefficient))
    assert len(thresholds) == n // 2
    assert sqrt_upper ** 2 > g

    radius = Fraction(3, 20)
    marginal_margins = []
    coefficient_margins = []
    for k in range(1, n):
        bound = preliminary[k]
        assert bound < radius
        positive = (
            (1 + bound / k) ** k
            * (1 - bound / (n - k)) ** (n - k)
        )
        negative = (
            (1 - bound / k) ** k
            * (1 + bound / (n - k)) ** (n - k)
        )
        margin = min((1 - g) - positive, (1 - g) - negative)
        assert margin > 0
        marginal_margins.append(margin)

        hessian_lower = (
            Fraction(k, 1) / (k + radius) ** 2
            + Fraction(n - k, 1) / (n - k + radius) ** 2
        )
        coefficient_margin = (
            coefficient[k] ** 2
            - Fraction(2, 1) / (hessian_lower * (1 - g))
        )
        assert coefficient_margin > 0
        coefficient_margins.append(coefficient_margin)

    hall_margins = []
    for order in range(1, n):
        for i in range(order + 1):
            for j in range(order + 1):
                if i + j <= order:
                    continue
                required = min(
                    coefficient[order - i] ** 2 + coefficient[j] ** 2,
                    coefficient[i] ** 2 + coefficient[order - j] ** 2,
                )
                margin = hall_coefficient[order] ** 2 - required
                assert margin > 0
                hall_margins.append(margin)

    leakage_margins = []
    block_margins = []
    maximum_preliminary = max(preliminary)
    for ell, conductance in enumerate(thresholds, start=1):
        # The old pointwise inequality E <= 2Q first forces the
        # thresholded column set to have cardinality ell and also places E
        # in the increasing range of z-z^2/(2*c_min).
        old_leakage_upper = (
            2 * conductance * (ell + coefficient[ell] * sqrt_upper)
        )
        assert old_leakage_upper + 2 * maximum_preliminary < 1
        assert old_leakage_upper < 1 - coefficient[1] * sqrt_upper

        # If E is the total leakage and Delta is the row/column block-mass
        # imbalance, convexity gives
        #   Q >= E-(E^2+Delta^2)/(2*c_min).
        # Here Delta^2 <= 2*c_ell^2*x^2.  The polynomial below proves that
        # the proposed affine leakage bound has strictly larger right-hand
        # side than the conductance flow upper bound.
        for part in range(interval_parts):
            interval = (
                sqrt_upper * part / interval_parts,
                sqrt_upper * (part + 1) / interval_parts,
            )
            # On each rational x-interval, binary search a fixed rational
            # leakage upper bound on a frozen 10^-7 grid.  The search itself
            # is not evidence: the two exact interval assertions below are.
            def leakage_polynomial(candidate):
                minimum_column_sum = [
                    Fraction(1), -coefficient[1]
                ]
                flow_upper = [
                    conductance * ell,
                    conductance * coefficient[ell],
                ]
                difference = [
                    candidate - flow_upper[0],
                    -flow_upper[1],
                ]
                test = polynomial_multiply(
                    [2 * value for value in minimum_column_sum],
                    difference,
                )
                test[0] -= candidate ** 2
                while len(test) < 3:
                    test.append(Fraction(0))
                test[2] -= 2 * coefficient[ell] ** 2
                return test

            low_integer = 0
            high_integer = leakage_grid_denominator // 4
            while low_integer + 1 < high_integer:
                middle = (low_integer + high_integer) // 2
                candidate = Fraction(
                    middle, leakage_grid_denominator
                )
                lower, _ = polynomial_interval_evaluate(
                    leakage_polynomial(candidate), interval
                )
                if lower > 0:
                    high_integer = middle
                else:
                    low_integer = middle
            leakage = Fraction(high_integer, leakage_grid_denominator)
            leakage_lower, _ = polynomial_interval_evaluate(
                leakage_polynomial(leakage), interval
            )
            assert leakage_lower > 0
            assert leakage < 1 - coefficient[1] * interval[1]
            leakage_margins.append(leakage_lower)

            # Separate scaling of the two diagonal blocks, with this
            # interval's certified leakage bound, gives the retained target
            # per(A)>gamma-(rho+sigma).
            small_factor = [
                1 - leakage, -hall_coefficient[ell]
            ]
            large_factor = [
                1 - leakage, -hall_coefficient[n - ell]
            ]
            polynomial = polynomial_multiply(
                polynomial_power(small_factor, ell),
                polynomial_power(large_factor, n - ell),
            )
            scale = gamma(ell) * gamma(n - ell)
            polynomial = [scale * value for value in polynomial]
            polynomial[0] -= g
            polynomial[2] += 1
            block_lower, _ = polynomial_interval_evaluate(
                polynomial, interval
            )
            assert block_lower > 0, (
                "n7 permanent", ell, part, block_lower
            )
            block_margins.append(block_lower)

    # Use the worst possible row deficit x=sqrt(gamma) in the path weights.
    # Exact LDL pivots certify a uniform path gap for every smaller deficit.
    weights = []
    for cut in range(1, n):
        ell = min(cut, n - cut)
        weights.append(
            thresholds[ell - 1]
            * (ell - coefficient[ell] * sqrt_upper) / n
        )
    path_matrix = []
    for q in range(1, n):
        row = []
        for r in range(1, n):
            variance_coefficient = Fraction(
                min(q, r) * (n - max(q, r)), n * n
            )
            row.append(
                (weights[q - 1] if q == r else Fraction(0))
                - path_gap * variance_coefficient
            )
        path_matrix.append(row)
    pivots = positive_definite_pivots(path_matrix)

    # The exact stationarity eigenvalue satisfies
    # 1-theta <= (2-gamma)(gamma-x^2)/(1-x^2).
    # Stationary variance costs at most 1+c_1*x relative to uniform
    # variance.  Cross-multiplication leaves this cubic polynomial.
    spectral_polynomial = [path_gap, Fraction(0), -path_gap]
    upper_polynomial = polynomial_multiply(
        [Fraction(1), coefficient[1]],
        [g, Fraction(0), Fraction(-1)],
    )
    upper_polynomial = [
        (2 - g) * value for value in upper_polynomial
    ]
    length = max(len(spectral_polynomial), len(upper_polynomial))
    spectral_polynomial += [Fraction(0)] * (
        length - len(spectral_polynomial)
    )
    upper_polynomial += [Fraction(0)] * (
        length - len(upper_polynomial)
    )
    spectral_polynomial = [
        spectral_polynomial[index] - upper_polynomial[index]
        for index in range(length)
    ]
    spectral_margins = []
    for part in range(interval_parts):
        interval = (
            sqrt_upper * part / interval_parts,
            sqrt_upper * (part + 1) / interval_parts,
        )
        lower, _ = polynomial_interval_evaluate(
            spectral_polynomial, interval
        )
        assert lower > 0
        spectral_margins.append(lower)

    return {
        "n": n,
        "min_marginal_margin": min(marginal_margins),
        "min_hall_margin": min(hall_margins),
        "min_leakage_margin": min(leakage_margins),
        "min_block_margin": min(block_margins),
        "min_path_pivot": min(pivots),
        "min_spectral_margin": min(spectral_margins),
    }


def check_joint_deficit_8(certificate):
    """Check the retained-deficit/two-block refinement for n=8."""
    n = 8
    g = gamma(n)
    preliminary = certificate["preliminary_marginal"]
    coefficient = certificate["coefficient"]
    deviation = certificate["deviation_upper"]
    hall_coefficient = certificate["block_hall_coefficient"]
    thresholds = certificate["conductance"]
    path_gap = certificate["uniform_path_gap"]
    sqrt_upper = certificate["sqrt_deficit_upper"]
    interval_parts = certificate["interval_parts"]
    assert all(len(values) == n for values in
               (preliminary, coefficient, deviation))
    assert len(hall_coefficient) == n // 2 + 1
    assert len(thresholds) == n // 2
    assert sqrt_upper ** 2 > g

    radius = Fraction(1, 5)
    marginal_margins = []
    deviation_margins = []
    for k in range(1, n):
        bound = preliminary[k]
        assert bound < radius
        positive = (
            (1 + bound / k) ** k
            * (1 - bound / (n - k)) ** (n - k)
        )
        negative = (
            (1 - bound / k) ** k
            * (1 + bound / (n - k)) ** (n - k)
        )
        marginal_margin = min((1 - g) - positive, (1 - g) - negative)
        assert marginal_margin > 0
        marginal_margins.append(marginal_margin)

        hessian_lower = (
            Fraction(k, 1) / (k + radius) ** 2
            + Fraction(n - k, 1) / (n - k + radius) ** 2
        )
        assert coefficient[k] ** 2 > Fraction(2, 1) / (
            hessian_lower * (1 - g)
        )
        deviation_margin = deviation[k] ** 2 - coefficient[k] ** 2 * g
        assert deviation_margin > 0
        deviation_margins.append(deviation_margin)

    maximum_preliminary = max(preliminary)
    hall_margins = []
    polynomial_margins = []
    for ell, conductance in enumerate(thresholds, start=1):
        offblock_absolute = 2 * conductance * (ell + deviation[ell])
        assert offblock_absolute + 2 * maximum_preliminary < 1

        for order, loss_coefficient in zip(
            (ell, n - ell), hall_coefficient[ell]
        ):
            for i in range(order + 1):
                for j in range(order + 1):
                    if i + j <= order:
                        continue
                    squared_coefficient = min(
                        coefficient[order - i] ** 2 + coefficient[j] ** 2,
                        coefficient[i] ** 2 + coefficient[order - j] ** 2,
                    )
                    hall_margin = (
                        loss_coefficient ** 2 - squared_coefficient
                    )
                    assert hall_margin > 0
                    hall_margins.append(hall_margin)

        # Put x=sqrt(rho+sigma).  The low-cut permanent lower bound plus
        # rho+sigma-gamma is this exact polynomial in x.
        constant = 1 - 2 * conductance * ell
        small_slope = (
            2 * conductance * coefficient[ell]
            + hall_coefficient[ell][0]
        )
        large_slope = (
            2 * conductance * coefficient[ell]
            + hall_coefficient[ell][1]
        )
        assert constant - small_slope * sqrt_upper > 0
        assert constant - large_slope * sqrt_upper > 0
        polynomial = polynomial_multiply(
            polynomial_power([constant, -small_slope], ell),
            polynomial_power([constant, -large_slope], n - ell),
        )
        block_constant = gamma(ell) * gamma(n - ell)
        polynomial = [block_constant * value for value in polynomial]
        while len(polynomial) < 3:
            polynomial.append(Fraction(0))
        polynomial[0] -= g
        polynomial[2] += 1

        for part in range(interval_parts):
            interval = (
                sqrt_upper * part / interval_parts,
                sqrt_upper * (part + 1) / interval_parts,
            )
            lower, _ = polynomial_interval_evaluate(polynomial, interval)
            assert lower > 0
            polynomial_margins.append(lower)

    weights = []
    for cut in range(1, n):
        ell = min(cut, n - cut)
        weights.append(
            thresholds[ell - 1] * (ell - deviation[ell]) / n
        )
    path_matrix = []
    for q in range(1, n):
        row = []
        for r in range(1, n):
            variance_coefficient = Fraction(
                min(q, r) * (n - max(q, r)), n * n
            )
            row.append(
                (weights[q - 1] if q == r else Fraction(0))
                - path_gap * variance_coefficient
            )
        path_matrix.append(row)
    pivots = positive_definite_pivots(path_matrix)
    spectral_margin = (
        path_gap / (1 + deviation[1]) - (2 * g - g * g)
    )
    assert spectral_margin > 0

    return {
        "n": n,
        "min_marginal_margin": min(marginal_margins),
        "min_hall_margin": min(hall_margins),
        "min_polynomial_margin": min(polynomial_margins),
        "min_path_pivot": min(pivots),
        "spectral_margin": spectral_margin,
    }


def check_joint_deficit_9(certificate):
    """Check the two-error/separate-block refinement for n=9."""
    n = 9
    g = gamma(n)
    preliminary = certificate["preliminary_marginal"]
    coefficient = certificate["coefficient"]
    deviation = certificate["deviation_upper"]
    hall_loss = certificate["block_hall_loss"]
    thresholds = certificate["conductance"]
    path_gap = certificate["uniform_path_gap"]
    assert all(len(values) == n for values in
               (preliminary, coefficient, deviation))
    assert len(hall_loss) == n // 2 + 1
    assert len(thresholds) == n // 2

    radius = Fraction(13, 100)
    marginal_margins = []
    coefficient_margins = []
    deviation_margins = []
    for k in range(1, n):
        bound = preliminary[k]
        assert bound < radius
        positive = (
            (1 + bound / k) ** k
            * (1 - bound / (n - k)) ** (n - k)
        )
        negative = (
            (1 - bound / k) ** k
            * (1 + bound / (n - k)) ** (n - k)
        )
        marginal_margin = min((1 - g) - positive, (1 - g) - negative)
        assert marginal_margin > 0
        marginal_margins.append(marginal_margin)

        hessian_lower = (
            Fraction(k, 1) / (k + radius) ** 2
            + Fraction(n - k, 1) / (n - k + radius) ** 2
        )
        coefficient_margin = (
            coefficient[k] ** 2
            - Fraction(2, 1) / (hessian_lower * (1 - g))
        )
        assert coefficient_margin > 0
        coefficient_margins.append(coefficient_margin)

        deviation_margin = deviation[k] ** 2 - coefficient[k] ** 2 * g
        assert deviation_margin > 0
        deviation_margins.append(deviation_margin)

    block_margins = []
    hall_margins = []
    maximum_preliminary = max(preliminary)
    for ell, conductance in enumerate(thresholds, start=1):
        offblock_upper = 2 * conductance * (ell + deviation[ell])
        # This first forces the thresholded column set to have size ell.
        assert offblock_upper + 2 * maximum_preliminary < 1

        block_factors = []
        for order, loss in zip((ell, n - ell), hall_loss[ell]):
            for i in range(order + 1):
                for j in range(order + 1):
                    if i + j <= order:
                        continue
                    # The two direct block estimates have losses
                    # c_{order-i} sqrt(rho)+c_j sqrt(sigma) and
                    # c_i sqrt(rho)+c_{order-j} sqrt(sigma).
                    squared_coefficient = min(
                        coefficient[order - i] ** 2 + coefficient[j] ** 2,
                        coefficient[i] ** 2 + coefficient[order - j] ** 2,
                    )
                    hall_margin = loss ** 2 - g * squared_coefficient
                    assert hall_margin > 0
                    hall_margins.append(hall_margin)

            eta = offblock_upper + loss
            assert 0 < eta < 1
            block_factors.append(gamma(order) * (1 - eta) ** order)

        block_margin = block_factors[0] * block_factors[1] - g
        assert block_margin > 0
        block_margins.append(block_margin)

    # If no low-conductance sweep cut exists, the energy dominates this
    # weighted path form in the ordered eigenfunction increments.
    weights = []
    for cut in range(1, n):
        ell = min(cut, n - cut)
        weights.append(
            thresholds[ell - 1] * (ell - deviation[ell]) / n
        )

    # For increments d_1,...,d_{n-1}, uniform variance is
    # n^{-2} d^T M d, with
    # M_{qr}=min(q,r)(n-max(q,r)).  Exact LDL pivots certify that the
    # weighted path energy is at least path_gap times uniform variance.
    path_matrix = []
    for q in range(1, n):
        row = []
        for r in range(1, n):
            variance_coefficient = Fraction(
                min(q, r) * (n - max(q, r)), n * n
            )
            row.append(
                (weights[q - 1] if q == r else Fraction(0))
                - path_gap * variance_coefficient
            )
        path_matrix.append(row)
    pivots = positive_definite_pivots(path_matrix)

    # pi_i <= (1+e_1)/n makes stationary variance at most
    # (1+e_1) times uniform variance.
    spectral_margin = (
        path_gap / (1 + deviation[1]) - (2 * g - g * g)
    )
    assert spectral_margin > 0

    return {
        "n": n,
        "min_marginal_margin": min(marginal_margins),
        "min_hall_margin": min(hall_margins),
        "min_block_margin": min(block_margins),
        "min_path_pivot": min(pivots),
        "spectral_margin": spectral_margin,
    }


def check_stronger_block_target_negative_control_8():
    """Prove that demanding per(A)>gamma_8 is too strong for this route."""
    n = 8
    g = gamma(n)
    t = Fraction(8, 125)

    # Singleton row and column errors are zero.  In the order-seven block,
    # use row-group sizes 3,4 with errors +t,-t and column-group sizes 4,3
    # with errors -t,+t.  AM--GM gives the same maximal product on each side.
    grouped_product = (
        (1 + t / 3) ** 3
        * (1 - t / 4) ** 4
    )
    deficit_budget_margin = g - 2 * (1 - grouped_product)
    assert deficit_budget_margin > 0

    # Both direct complementary-subset Hall estimates lose exactly 2t.
    # Even with zero off-block mass and a perfect singleton factor, uniform
    # dilation of the large block cannot force its permanent above gamma_8.
    # The n=8 proof succeeds by retaining rho+sigma in the final comparison.
    uniform_block_lower = gamma(7) * (1 - 2 * t) ** 7
    block_failure_margin = g - uniform_block_lower
    assert block_failure_margin > 0

    return {
        "n": n,
        "deficit_budget_margin": deficit_budget_margin,
        "block_failure_margin": block_failure_margin,
    }


def scientific(value, digits=12):
    return f"{value.numerator / value.denominator:.{digits}e}"


PAPER_MARGIN_LOWER_BOUNDS = {
    7: {
        "min_marginal_margin": Fraction(3, 100000),
        "min_hall_margin": Fraction(1, 1000),
        "min_leakage_margin": Fraction(1, 10**12),
        "min_block_margin": Fraction(1, 1000000),
        "min_path_pivot": Fraction(1, 1250),
        "min_spectral_margin": Fraction(1, 1000),
    },
    8: {
        "min_marginal_margin": Fraction(1, 200000),
        "min_hall_margin": Fraction(1, 1000),
        "min_polynomial_margin": Fraction(1, 20000),
        "min_path_pivot": Fraction(1, 500),
        "spectral_margin": Fraction(3, 10000),
    },
    9: {
        "min_marginal_margin": Fraction(1, 500000),
        "min_hall_margin": Fraction(3, 1000000),
        "min_block_margin": Fraction(1, 125000),
        "min_path_pivot": Fraction(1, 5000),
        "spectral_margin": Fraction(1, 25000),
    },
    10: {
        "min_marginal_margin": Fraction(19, 1000000000),
        "min_block_margin": Fraction(9, 10000000),
        "spectral_margin": Fraction(1, 10000),
    },
    11: {
        "min_marginal_margin": Fraction(1, 40000000),
        "min_block_margin": Fraction(1, 250000),
        "spectral_margin": Fraction(3, 50000),
    },
}


def check_paper_margin_lower_bounds(n, result):
    for name, lower_bound in PAPER_MARGIN_LOWER_BOUNDS[n].items():
        if result[name] <= lower_bound:
            raise AssertionError(
                f"n={n}: paper lower bound failed for {name}"
            )


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--mutation-test", action="store_true")
    args = parser.parse_args()

    seven_result = check_joint_deficit_7(JOINT_DEFICIT_7)
    check_paper_margin_lower_bounds(7, seven_result)
    print(
        "n=7 "
        f"min_marginal_margin={scientific(seven_result['min_marginal_margin'])} "
        f"min_hall_margin={scientific(seven_result['min_hall_margin'])} "
        f"min_leakage_margin={scientific(seven_result['min_leakage_margin'])} "
        f"min_block_margin={scientific(seven_result['min_block_margin'])} "
        f"min_path_pivot={scientific(seven_result['min_path_pivot'])} "
        f"min_spectral_margin={scientific(seven_result['min_spectral_margin'])} "
        "PASS"
    )

    eight_result = check_joint_deficit_8(JOINT_DEFICIT_8)
    check_paper_margin_lower_bounds(8, eight_result)
    print(
        "n=8 "
        f"min_marginal_margin={scientific(eight_result['min_marginal_margin'])} "
        f"min_hall_margin={scientific(eight_result['min_hall_margin'])} "
        f"min_polynomial_margin={scientific(eight_result['min_polynomial_margin'])} "
        f"min_path_pivot={scientific(eight_result['min_path_pivot'])} "
        f"spectral_margin={scientific(eight_result['spectral_margin'])} PASS"
    )

    nine_result = check_joint_deficit_9(JOINT_DEFICIT_9)
    check_paper_margin_lower_bounds(9, nine_result)
    print(
        "n=9 "
        f"min_marginal_margin={scientific(nine_result['min_marginal_margin'])} "
        f"min_hall_margin={scientific(nine_result['min_hall_margin'])} "
        f"min_block_margin={scientific(nine_result['min_block_margin'])} "
        f"min_path_pivot={scientific(nine_result['min_path_pivot'])} "
        f"spectral_margin={scientific(nine_result['spectral_margin'])} PASS"
    )

    joint_result = check_joint_deficit_10(JOINT_DEFICIT_10)
    check_paper_margin_lower_bounds(10, joint_result)
    print(
        "n=10 "
        f"min_marginal_margin={scientific(joint_result['min_marginal_margin'])} "
        f"min_block_margin={scientific(joint_result['min_block_margin'])} "
        f"spectral_margin={scientific(joint_result['spectral_margin'])} PASS"
    )

    size_result = check_size_dependent_11(SIZE_DEPENDENT_11)
    check_paper_margin_lower_bounds(11, size_result)
    print(
        "n=11 "
        f"min_marginal_margin={scientific(size_result['min_marginal_margin'])} "
        f"min_block_margin={scientific(size_result['min_block_margin'])} "
        f"spectral_margin={scientific(size_result['spectral_margin'])} PASS"
    )

    for n, certificate in CERTIFICATES.items():
        result = check_dimension(n, certificate)
        print(
            f"n={n} "
            f"a_margin={scientific(result['a_margin'])} "
            f"min_block_margin={scientific(result['min_block_margin'])} "
            f"spectral_margin={scientific(result['spectral_margin'])} PASS"
        )

    print("paper_rational_margin_lower_bounds n=7..11 PASS")

    negative_eight = check_stronger_block_target_negative_control_8()
    print(
        "negative_control_n=8 target_per_gt_gamma REJECTED "
        f"budget_margin={scientific(negative_eight['deficit_budget_margin'])} "
        f"failure_margin={scientific(negative_eight['block_failure_margin'])} "
        "PASS"
    )

    if args.mutation_test:
        mutated_seven = {
            key: (value[:] if isinstance(value, list) else value)
            for key, value in JOINT_DEFICIT_7.items()
        }
        mutated_seven["block_hall_coefficient"][6] = Fraction(5, 2)
        try:
            check_joint_deficit_7(mutated_seven)
        except AssertionError:
            print("mutation_n=7_large_hall REJECTED PASS")
        else:
            raise AssertionError("invalid n=7 Hall certificate was accepted")

        mutated_eight = {
            key: (value[:] if isinstance(value, list) else value)
            for key, value in JOINT_DEFICIT_8.items()
        }
        mutated_eight["block_hall_coefficient"][1] = (
            Fraction(3, 2), Fraction(2937, 1000)
        )
        try:
            check_joint_deficit_8(mutated_eight)
        except AssertionError:
            print("mutation_n=8_small_hall REJECTED PASS")
        else:
            raise AssertionError("invalid n=8 Hall certificate was accepted")

        mutated_nine = {
            key: (value[:] if isinstance(value, list) else value)
            for key, value in JOINT_DEFICIT_9.items()
        }
        # This false large-block Hall bound is below a required two-error
        # norm and must be rejected before any permanent comparison.
        mutated_nine["block_hall_loss"][1] = (
            Fraction(456, 10000), Fraction(800, 10000)
        )
        try:
            check_joint_deficit_9(mutated_nine)
        except AssertionError:
            print("mutation_n=9_large_hall REJECTED PASS")
        else:
            raise AssertionError("invalid n=9 Hall certificate was accepted")

        mutated = {
            "a_upper": CERTIFICATES[12]["a_upper"],
            "conductance": CERTIFICATES[12]["conductance"][:],
        }
        # This larger first-cut threshold makes the corresponding block
        # permanent comparison false and must be rejected.
        mutated["conductance"][0] = Fraction(12, 1000)
        try:
            check_dimension(12, mutated)
        except AssertionError:
            print("mutation_n=12_h1 REJECTED PASS")
        else:
            raise AssertionError("invalid mutated certificate was accepted")


if __name__ == "__main__":
    main()


==> anc/dittert_twozero.py <==
"""Exact fixed-dimension certificate for the Dittert n=14,15 reduction.

Its imported mathematical input is the following theorem of Minc (1984),
restated with the complete minimizer by Minc (1994, p. 153):

    Every n by n doubly stochastic matrix with b_11=b_22=0 has permanent
    at least min P_n(x), for 0 <= x <= 1/(n-2),

where P_n is constructed below.  The 1994 restatement says that the face has
a minimizing symmetric matrix T_n(alpha) and identifies alpha as a root in
this interval.  Its printed corner formula has n-1 where the displayed
matrix's row sum forces n-2; the latter is used here, and its permanent
derivative has Minc's printed cubic as an exact factor.  Since every T_n(x)
lies in the face, that statement implies the displayed minimum identity.

Given that input, all arithmetic here is exact.  A Sturm sequence isolates
every critical point of P_n.  Rational interval arithmetic gives a global
lower bound q for min P_n.  The script then checks

    q - gamma_n - n^3 q^2 / (4(1-gamma_n)) > 0,

the joint-deficit/Bernoulli inequality that excludes a boundary maximizer in
Dittert's conjecture.  The accompanying manuscript proves the bridge from
this certificate to the theorem.
"""

import argparse
from fractions import Fraction
from math import factorial, isqrt


def trim(p):
    while p and p[-1] == 0:
        p.pop()
    return p


def add(p, q):
    r = [Fraction(0)] * max(len(p), len(q))
    for i, value in enumerate(p):
        r[i] += value
    for i, value in enumerate(q):
        r[i] += value
    return trim(r)


def mul(p, q):
    if not p or not q:
        return []
    r = [Fraction(0)] * (len(p) + len(q) - 1)
    for i, a in enumerate(p):
        for j, b in enumerate(q):
            r[i + j] += a * b
    return trim(r)


def scale(p, c):
    return trim([c * value for value in p])


def power(p, exponent):
    result = [Fraction(1)]
    base = p
    while exponent:
        if exponent & 1:
            result = mul(result, base)
        base = mul(base, base)
        exponent //= 2
    return result


def derivative(p):
    return trim([i * p[i] for i in range(1, len(p))])


def evaluate(p, x):
    result = Fraction(0)
    for coefficient in reversed(p):
        result = result * x + coefficient
    return result


def divmod_poly(dividend, divisor):
    dividend = trim(dividend[:])
    divisor = trim(divisor[:])
    if not divisor:
        raise ZeroDivisionError("zero polynomial")
    if len(dividend) < len(divisor):
        return [], dividend
    quotient = [Fraction(0)] * (len(dividend) - len(divisor) + 1)
    while dividend and len(dividend) >= len(divisor):
        degree = len(dividend) - len(divisor)
        coefficient = dividend[-1] / divisor[-1]
        quotient[degree] = coefficient
        for i, value in enumerate(divisor):
            dividend[i + degree] -= coefficient * value
        trim(dividend)
    return trim(quotient), dividend


def sturm_sequence(p):
    sequence = [trim(p[:]), derivative(p)]
    while sequence[-1]:
        _, remainder = divmod_poly(sequence[-2], sequence[-1])
        if not remainder:
            break
        sequence.append(scale(remainder, Fraction(-1)))
    return sequence


def sign(value):
    return (value > 0) - (value < 0)


def variations(sequence, x):
    signs = [sign(evaluate(p, x)) for p in sequence]
    signs = [value for value in signs if value]
    return sum(a != b for a, b in zip(signs, signs[1:]))


def root_count(sequence, left, right):
    # Endpoints used below are asserted not to be roots.
    return variations(sequence, left) - variations(sequence, right)


def isolate_roots(sequence, left, right, target_width):
    total = root_count(sequence, left, right)
    pending = [(left, right, total)]
    isolated = []
    while pending:
        a, b, count = pending.pop()
        if count == 0:
            continue
        if count == 1 and b - a <= target_width:
            isolated.append((a, b))
            continue
        middle = (a + b) / 2
        # A derivative root at the midpoint is avoided by shifting to a
        # neighboring dyadic rational.
        if evaluate(sequence[0], middle) == 0:
            middle = (2 * a + b) / 3
            assert evaluate(sequence[0], middle) != 0
        left_count = root_count(sequence, a, middle)
        right_count = root_count(sequence, middle, b)
        assert left_count + right_count == count
        pending.append((a, middle, left_count))
        pending.append((middle, b, right_count))
    return sorted(isolated)


def interval_product(x, y):
    candidates = (x[0] * y[0], x[0] * y[1], x[1] * y[0], x[1] * y[1])
    return min(candidates), max(candidates)


def interval_evaluate(p, interval):
    result = (Fraction(0), Fraction(0))
    for coefficient in reversed(p):
        result = interval_product(result, interval)
        result = result[0] + coefficient, result[1] + coefficient
    return result


def dittert_polynomial(n):
    """Return P_n(x), with coefficients in ascending order."""
    bulk = n - 2
    x = [Fraction(0), Fraction(1)]
    a = [Fraction(1), Fraction(-bulk)]
    c = [Fraction(1, bulk), Fraction(-2, bulk)]
    term0 = scale(mul(power(a, 2), power(c, bulk)), factorial(bulk))
    term1 = scale(
        mul(mul(a, power(x, 2)), power(c, bulk - 1)),
        2 * bulk * bulk * factorial(bulk - 1),
    )
    term2 = scale(
        mul(power(x, 4), power(c, bulk - 2)),
        (bulk * (bulk - 1)) ** 2 * factorial(bulk - 2),
    )
    return add(add(term0, term1), term2)


def certify(n):
    polynomial = dittert_polynomial(n)
    derivative_poly = derivative(polynomial)
    minc_cubic = [
        Fraction(-1),
        Fraction(2 * n),
        Fraction(-2 * n * (n - 1)),
        Fraction((n - 2) * (n * n - n + 2)),
    ]
    _, cubic_remainder = divmod_poly(derivative_poly, minc_cubic)
    assert not cubic_remainder
    sequence = sturm_sequence(derivative_poly)
    left = Fraction(0)
    right = Fraction(1, n - 2)
    assert evaluate(derivative_poly, left) != 0
    assert evaluate(derivative_poly, right) != 0

    intervals = isolate_roots(
        sequence, left, right, target_width=Fraction(1, 2**90)
    )
    expected = root_count(sequence, left, right)
    assert len(intervals) == expected

    lower_candidates = [evaluate(polynomial, left), evaluate(polynomial, right)]
    for interval in intervals:
        lower, _ = interval_evaluate(polynomial, interval)
        lower_candidates.append(lower)
    q_lower = min(lower_candidates)

    gamma = Fraction(factorial(n), n**n)
    sufficient = (
        q_lower
        - gamma
        - Fraction(n**3, 4) * q_lower * q_lower / (1 - gamma)
    )

    # The sufficient expression is increasing throughout the range in which
    # the true minimum can lie.
    q_upper = evaluate(polynomial, left)
    assert n**3 * q_upper < 2 * (1 - gamma)
    assert Fraction(n) * gamma < 1 - gamma
    assert sufficient > 0

    return {
        "n": n,
        "degree": len(polynomial) - 1,
        "critical_roots": expected,
        "q_lower": q_lower,
        "sufficient_margin": sufficient,
    }


def scientific(value, digits=12):
    numerator = value.numerator
    denominator = value.denominator
    return f"{numerator / denominator:.{digits}e}"


PAPER_LOWER_BOUNDS = {
    14: {
        "q_lower": Fraction(7, 1000000),
        "sufficient_margin": Fraction(1, 500000000),
    },
    15: {
        "q_lower": Fraction(3, 1000000),
        "sufficient_margin": Fraction(7, 1000000000),
    },
}


def check_paper_lower_bounds(result):
    n = result["n"]
    for name, lower_bound in PAPER_LOWER_BOUNDS[n].items():
        if result[name] <= lower_bound:
            raise AssertionError(
                f"n={n}: paper lower bound failed for {name}"
            )


def certify_exact_scalar_failure():
    """Exhibit an exact n=13 point where the full scalar bound is too weak."""
    n = 13
    polynomial = dittert_polynomial(n)
    gamma = Fraction(factorial(n), n**n)
    delta = gamma / 91

    # Since q_13 is a minimum, evaluating P_13 at any rational point gives
    # an upper bound for q_13.
    trial_x = Fraction(82762562, 10**9)
    assert 0 <= trial_x <= Fraction(1, n - 2)
    q_upper = evaluate(polynomial, trial_x)

    # A rational lower bound for t makes (1-t_lower)^n an upper bound for
    # (1-t)^n.  Everything after is an exact Fraction comparison.
    radicand = Fraction(n) * delta / (1 - delta)
    denominator = 10**12
    scaled_floor = (
        radicand.numerator * denominator * denominator // radicand.denominator
    )
    t_lower = Fraction(isqrt(scaled_floor), denominator)
    assert 0 <= t_lower < 1
    assert t_lower * t_lower <= radicand
    upper_bound = q_upper * (1 - t_lower) ** n - (gamma - delta)
    assert upper_bound < 0
    return upper_bound


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--mutation-test",
        action="store_true",
        help="confirm that the same sufficient gate rejects n=13",
    )
    arguments = parser.parse_args()
    for n in (14, 15):
        result = certify(n)
        check_paper_lower_bounds(result)
        print(
            f"n={n} degree={result['degree']} "
            f"critical_roots={result['critical_roots']} "
            f"q_lower={scientific(result['q_lower'])} "
            f"margin={scientific(result['sufficient_margin'])} PASS"
        )
    print("paper_rational_lower_bounds n=14,15 PASS")
    if arguments.mutation_test:
        try:
            certify(13)
        except AssertionError:
            upper_bound = certify_exact_scalar_failure()
            print(
                "negative_control_n=13 REJECTED "
                f"exact_scalar_upper={scientific(upper_bound)} PASS"
            )
        else:
            raise AssertionError("the insufficient n=13 control was accepted")


if __name__ == "__main__":
    main()


==> anc/independent_spectral_check.py <==
"""Independent exact checks for the spectral Dittert certificates.

The principal certificate uses interval Horner bounds and LDL^T pivots.
This script instead uses exact Bernstein coefficients on every interval and
Sylvester's criterion (exact leading principal determinants) for the path
matrices.  Only the published rational certificate data are imported.
"""

from fractions import Fraction
from importlib.util import module_from_spec, spec_from_file_location
from math import comb
from pathlib import Path


HERE = Path(__file__).resolve().parent
SPEC = spec_from_file_location(
    "dittert_spectral_certificate", HERE / "dittert_spectral.py"
)
SPECTRAL = module_from_spec(SPEC)
SPEC.loader.exec_module(SPECTRAL)


def multiply(left, right):
    result = [Fraction(0)] * (len(left) + len(right) - 1)
    for i, a in enumerate(left):
        for j, b in enumerate(right):
            result[i + j] += a * b
    return result


def power(polynomial, exponent):
    result = [Fraction(1)]
    for _ in range(exponent):
        result = multiply(result, polynomial)
    return result


def bernstein_coefficients(polynomial, left, right):
    """Return exact Bernstein coefficients of p on [left,right]."""
    degree = len(polynomial) - 1
    width = right - left
    transformed = []
    for j in range(degree + 1):
        transformed.append(
            sum(
                polynomial[i]
                * comb(i, j)
                * left ** (i - j)
                * width ** j
                for i in range(j, degree + 1)
            )
        )
    return [
        sum(
            transformed[j] * Fraction(comb(k, j), comb(degree, j))
            for j in range(k + 1)
        )
        for k in range(degree + 1)
    ]


def bernstein_positive(polynomial, left, right):
    coefficients = bernstein_coefficients(polynomial, left, right)
    return min(coefficients) > 0, min(coefficients)


def bareiss_determinant(matrix):
    """Exact fraction-free determinant."""
    size = len(matrix)
    if size == 0:
        return Fraction(1)
    work = [row[:] for row in matrix]
    sign = 1
    previous = Fraction(1)
    for pivot_index in range(size - 1):
        if work[pivot_index][pivot_index] == 0:
            swap = next(
                (
                    row
                    for row in range(pivot_index + 1, size)
                    if work[row][pivot_index] != 0
                ),
                None,
            )
            assert swap is not None
            work[pivot_index], work[swap] = work[swap], work[pivot_index]
            sign *= -1
        pivot = work[pivot_index][pivot_index]
        for row in range(pivot_index + 1, size):
            for column in range(pivot_index + 1, size):
                work[row][column] = (
                    work[row][column] * pivot
                    - work[row][pivot_index] * work[pivot_index][column]
                ) / previous
        previous = pivot
    return sign * work[-1][-1]


def assert_positive_definite(matrix):
    determinants = []
    for size in range(1, len(matrix) + 1):
        determinant = bareiss_determinant(
            [row[:size] for row in matrix[:size]]
        )
        assert determinant > 0
        determinants.append(determinant)
    return min(determinants)


def path_matrix(n, weights, gap):
    return [
        [
            (weights[q - 1] if q == r else Fraction(0))
            - gap
            * Fraction(min(q, r) * (n - max(q, r)), n * n)
            for r in range(1, n)
        ]
        for q in range(1, n)
    ]


def leakage_polynomial(candidate, conductance, ell, c1, cell):
    test = multiply(
        [Fraction(2), -2 * c1],
        [candidate - conductance * ell, -conductance * cell],
    )
    test[0] -= candidate**2
    test[2] -= 2 * cell**2
    return test


def check_n7():
    data = SPECTRAL.JOINT_DEFICIT_7
    n = 7
    g = SPECTRAL.gamma(n)
    c = data["coefficient"]
    hall = data["block_hall_coefficient"]
    thresholds = data["conductance"]
    upper = data["sqrt_deficit_upper"]
    parts = data["interval_parts"]
    denominator = data["leakage_grid_denominator"]

    assert upper**2 > g
    minimum_leakage = None
    minimum_block = None
    for ell, conductance in enumerate(thresholds, start=1):
        for part in range(parts):
            left = upper * part / parts
            right = upper * (part + 1) / parts

            # On B <= 1/4 the leakage polynomial is strictly increasing in
            # B because every c_min exceeds 1-c_1*upper > 1/4.
            assert 1 - c[1] * upper > Fraction(1, 4)
            low_integer = 0
            high_integer = denominator // 4
            high = Fraction(high_integer, denominator)
            assert bernstein_positive(
                leakage_polynomial(
                    high, conductance, ell, c[1], c[ell]
                ),
                left,
                right,
            )[0]
            while low_integer + 1 < high_integer:
                middle = (low_integer + high_integer) // 2
                candidate = Fraction(middle, denominator)
                valid, _ = bernstein_positive(
                    leakage_polynomial(
                        candidate, conductance, ell, c[1], c[ell]
                    ),
                    left,
                    right,
                )
                if valid:
                    high_integer = middle
                else:
                    low_integer = middle
            leakage = Fraction(high_integer, denominator)
            valid, margin = bernstein_positive(
                leakage_polynomial(
                    leakage, conductance, ell, c[1], c[ell]
                ),
                left,
                right,
            )
            assert valid
            minimum_leakage = (
                margin
                if minimum_leakage is None
                else min(minimum_leakage, margin)
            )

            small = [1 - leakage, -hall[ell]]
            large = [1 - leakage, -hall[n - ell]]
            assert small[0] + small[1] * right > 0
            assert large[0] + large[1] * right > 0
            polynomial = multiply(power(small, ell), power(large, n - ell))
            scale = SPECTRAL.gamma(ell) * SPECTRAL.gamma(n - ell)
            polynomial = [scale * value for value in polynomial]
            polynomial[0] -= g
            polynomial[2] += 1
            valid, margin = bernstein_positive(polynomial, left, right)
            assert valid
            minimum_block = (
                margin
                if minimum_block is None
                else min(minimum_block, margin)
            )

    gap = data["uniform_path_gap"]
    weights = [
        thresholds[min(cut, n - cut) - 1]
        * (min(cut, n - cut) - c[min(cut, n - cut)] * upper)
        / n
        for cut in range(1, n)
    ]
    minimum_minor = assert_positive_definite(path_matrix(n, weights, gap))

    spectral = [gap, Fraction(0), -gap]
    upper_theta = multiply([1, c[1]], [g, 0, -1])
    upper_theta = [(2 - g) * value for value in upper_theta]
    spectral += [Fraction(0)] * (len(upper_theta) - len(spectral))
    spectral = [
        spectral[index] - upper_theta[index]
        for index in range(len(spectral))
    ]
    minimum_spectral = None
    for part in range(parts):
        left = upper * part / parts
        right = upper * (part + 1) / parts
        valid, margin = bernstein_positive(spectral, left, right)
        assert valid
        minimum_spectral = (
            margin
            if minimum_spectral is None
            else min(minimum_spectral, margin)
        )

    return minimum_leakage, minimum_block, minimum_minor, minimum_spectral


def check_n8():
    data = SPECTRAL.JOINT_DEFICIT_8
    n = 8
    g = SPECTRAL.gamma(n)
    c = data["coefficient"]
    hall = data["block_hall_coefficient"]
    thresholds = data["conductance"]
    upper = data["sqrt_deficit_upper"]
    parts = data["interval_parts"]
    minimum_polynomial = None
    for ell, conductance in enumerate(thresholds, start=1):
        constant = 1 - 2 * conductance * ell
        small_slope = 2 * conductance * c[ell] + hall[ell][0]
        large_slope = 2 * conductance * c[ell] + hall[ell][1]
        assert constant - small_slope * upper > 0
        assert constant - large_slope * upper > 0
        polynomial = multiply(
            power([constant, -small_slope], ell),
            power([constant, -large_slope], n - ell),
        )
        scale = SPECTRAL.gamma(ell) * SPECTRAL.gamma(n - ell)
        polynomial = [scale * value for value in polynomial]
        polynomial[0] -= g
        polynomial[2] += 1
        for part in range(parts):
            left = upper * part / parts
            right = upper * (part + 1) / parts
            valid, margin = bernstein_positive(polynomial, left, right)
            assert valid
            minimum_polynomial = (
                margin
                if minimum_polynomial is None
                else min(minimum_polynomial, margin)
            )

    deviation = data["deviation_upper"]
    gap = data["uniform_path_gap"]
    weights = [
        thresholds[min(cut, n - cut) - 1]
        * (min(cut, n - cut) - deviation[min(cut, n - cut)])
        / n
        for cut in range(1, n)
    ]
    minimum_minor = assert_positive_definite(path_matrix(n, weights, gap))
    spectral_margin = gap / (1 + deviation[1]) - (2 * g - g * g)
    assert spectral_margin > 0
    return minimum_polynomial, minimum_minor, spectral_margin


def check_n9():
    data = SPECTRAL.JOINT_DEFICIT_9
    n = 9
    g = SPECTRAL.gamma(n)
    deviation = data["deviation_upper"]
    thresholds = data["conductance"]
    minimum_block = None
    for ell, conductance in enumerate(thresholds, start=1):
        offblock = 2 * conductance * (ell + deviation[ell])
        factors = [
            SPECTRAL.gamma(order) * (1 - offblock - loss) ** order
            for order, loss in zip(
                (ell, n - ell), data["block_hall_loss"][ell]
            )
        ]
        margin = factors[0] * factors[1] - g
        assert margin > 0
        minimum_block = margin if minimum_block is None else min(
            minimum_block, margin
        )

    gap = data["uniform_path_gap"]
    weights = [
        thresholds[min(cut, n - cut) - 1]
        * (min(cut, n - cut) - deviation[min(cut, n - cut)])
        / n
        for cut in range(1, n)
    ]
    minimum_minor = assert_positive_definite(path_matrix(n, weights, gap))
    spectral_margin = gap / (1 + deviation[1]) - (2 * g - g * g)
    assert spectral_margin > 0
    return minimum_block, minimum_minor, spectral_margin


def scientific(value):
    return f"{float(value):.12e}"


def main():
    n7 = check_n7()
    print("n=7 Bernstein/Sylvester PASS", *(scientific(x) for x in n7))
    n8 = check_n8()
    print("n=8 Bernstein/Sylvester PASS", *(scientific(x) for x in n8))
    n9 = check_n9()
    print("n=9 exact/Sylvester PASS", *(scientific(x) for x in n9))


if __name__ == "__main__":
    main()


==> anc/independent_uniform_check.py <==
"""Independent exact checks of the uniform coefficient formulas.

This is diagnostic evidence for the human all-m proof, not a finite
replacement for it.  It reconstructs the v=q-1 coefficients directly from
equation (G16), compares them with every closed form used in the proof, and
checks their integer t-coefficients for 3 <= m <= 50.
"""

from math import comb, factorial


def add(*polynomials):
    degree = max((len(polynomial) for polynomial in polynomials), default=0)
    result = [0] * degree
    for polynomial in polynomials:
        for index, coefficient in enumerate(polynomial):
            result[index] += coefficient
    while result and result[-1] == 0:
        result.pop()
    return result


def scale(polynomial, scalar):
    return [scalar * coefficient for coefficient in polynomial]


def multiply(first, second):
    if not first or not second:
        return []
    result = [0] * (len(first) + len(second) - 1)
    for left_degree, left_coefficient in enumerate(first):
        for right_degree, right_coefficient in enumerate(second):
            result[left_degree + right_degree] += (
                left_coefficient * right_coefficient
            )
    while result and result[-1] == 0:
        result.pop()
    return result


def power(polynomial, exponent):
    result = [1]
    for _ in range(exponent):
        result = multiply(result, polynomial)
    return result


def shift(polynomial, degree):
    return [0] * degree + polynomial


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def direct_coefficients(m):
    """Return the coefficients C_k(t) obtained directly from (G16)."""
    w = [2, m]
    w_m = power(w, m)
    zero = []

    def u(k):
        if not 0 <= k <= m:
            return zero
        return scale(power(w, m - k), comb(m, k) * 2**k)

    coefficients = []
    for k in range(m + 3):
        positive = multiply(
            w_m,
            add(scale(u(k - 1), 2), u(k - 2)),
        )
        h_k = add(
            multiply([-2, 1], u(k)),
            scale(u(k - 1), -2),
        )
        if k <= 2:
            h_k = add(
                h_k,
                scale(
                    multiply([2, -1], w_m),
                    (1, 2, 1)[k],
                ),
            )
        coefficients.append(
            add(positive, shift(scale(h_k, factorial(m)), m - 1))
        )
    return coefficients


def claimed_coefficients(m):
    """Return the exceptional and generic closed forms printed in the proof."""
    w = [2, m]
    w_m = power(w, m)
    result = [[] for _ in range(m + 3)]

    bracket_1 = add(
        power(w, m + 1),
        shift(
            scale(
                [2 * (m - 1), -2 * (m - 1), m],
                -factorial(m),
            ),
            m - 1,
        ),
    )
    result[1] = scale(multiply(power(w, m - 1), bracket_1), 2)

    r_m = [
        -4 * (m - 1) * (m + 2),
        -2 * (m - 1) * (m - 2),
        2 * m * (m - 2),
        -m * m,
    ]
    bracket_2 = add(
        multiply(power(w, m + 1), [4 * m + 2, m]),
        shift(scale(r_m, factorial(m)), m - 1),
    )
    result[2] = multiply(power(w, m - 2), bracket_2)

    for k in range(3, m + 1):
        generic = add(
            scale(power(w, m + 1), 4 * comb(m, k - 1)),
            scale(power(w, m + 2), comb(m, k - 2)),
            shift(
                scale(
                    [2, k - 1],
                    -4
                    * factorial(m)
                    * (m + 1)
                    * comb(m, k)
                    // (m - k + 1),
                ),
                m - 1,
            ),
        )
        result[k] = scale(
            multiply(power(w, m - k), generic),
            2 ** (k - 2),
        )

    result[m + 1] = scale(
        add(
            multiply(w_m, [4 + 2 * m, m * m]),
            shift([-4 * factorial(m)], m - 1),
        ),
        2 ** (m - 1),
    )
    result[m + 2] = scale(w_m, 2**m)
    return result


def check_delta_argument(m):
    """Check the exact factorization in (G15) before its analytic sign proof."""
    p = power([2, m], m)
    b = shift([factorial(m)], m - 2)
    first_form = add(
        multiply(
            add(p, scale(b, -2)),
            add(scale(p, 2), scale(shift(b, 2), -1)),
        ),
        scale(power(add(p, scale(shift(b, 1), -1)), 2), -1),
    )
    factored_form = add(
        multiply(p, p),
        scale(multiply(multiply(add([4, -2, 1]), b), p), -1),
        shift(multiply(b, b), 2),
    )
    require(
        first_form == factored_form,
        f"m={m}: delta factorization mismatch",
    )


def main():
    minimum = None
    term_count = 0
    for m in range(3, 51):
        direct = direct_coefficients(m)
        claimed = claimed_coefficients(m)
        require(direct == claimed, f"m={m}: a printed C_k formula is wrong")
        require(not direct[0], f"m={m}: C_0 should vanish")
        for k, polynomial in enumerate(direct[1:], start=1):
            require(polynomial, f"m={m}, k={k}: empty coefficient")
            require(
                all(coefficient >= 0 for coefficient in polynomial),
                f"m={m}, k={k}: negative t coefficient",
            )
            positive = [coefficient for coefficient in polynomial if coefficient]
            minimum = min(positive) if minimum is None else min(minimum, *positive)
            term_count += len(positive)
        check_delta_argument(m)
    print(
        "uniform_formula_check "
        "m=3..50 closed_forms=PASS nonnegative_coefficients=PASS "
        f"nonzero_terms={term_count} minimum={minimum}"
    )


if __name__ == "__main__":
    main()


==> anc/run_all.py <==
"""Run every exact certificate and independent cross-check in this package."""

from pathlib import Path
import subprocess
import sys


HERE = Path(__file__).resolve().parent

CHECKS = (
    ("spectral certificate", "dittert_spectral.py", "--mutation-test"),
    ("two-zero certificate", "dittert_twozero.py", "--mutation-test"),
    ("capacity diagnostic", "dittert_capacity.py", "--mutation-test"),
    ("order-four supports", "dittert_n4_supports.py", "--mutation-test"),
    ("order-four KKT certificate", "dittert_n4_kkt.py", "--mutation-test"),
    (
        "uniform KKT certificate",
        "dittert_general_kkt_exact.py",
        "--mutation-test",
    ),
    ("independent spectral cross-check", "independent_spectral_check.py"),
    ("independent uniform cross-check", "independent_uniform_check.py"),
)


def main():
    for label, script, *arguments in CHECKS:
        print(f"\n=== {label} ===", flush=True)
        subprocess.run(
            [sys.executable, "-B", script, *arguments],
            cwd=HERE,
            check=True,
        )
    print("\nAll Dittert validation checks passed.", flush=True)


if __name__ == "__main__":
    main()

